Split-Cubic Curves from D(n)-Triples: A Bounded Finite-Field Census

We record a finite-field census of the split-cubic elliptic curves $E_{a,b,c}^{(n)}:y^2=(ax+n)(bx+n)(cx+n)$ attached to positive integral $D(n)$-triples. For $n\in\{-3,3,5,8,12,20\}$ there are $164$ such triples with $1\le a<b<c\le100$, allowing zero squares. Their reductions at the ten primes $\operatorname{NextPrime}(10^k)$, $3\le k\le12$, give $1640$ records, of which $45$ have cofactor four relative to the largest prime divisor of the group order. We collect the standard split-cubic and quadratic-twist identities in the explicit normalization $\lambda=b(c-a)/(c(b-a))$ and $\delta=cn(b-a)$, and use them to audit the point counts. The archive records group orders, factorizations, cofactors, embedding degrees and transfer-field bit lengths. A worked example compares the main curve with its nonsquare twist. The census is deterministic and descriptive; it provides neither an asymptotic density estimate nor cryptographic parameter recommendations.

==> anc/ENVIRONMENT.txt <==
Original numerical data generation: 2026-05-01
Magma V2.29-6; macOS 15.6 / Darwin 24.6.0 arm64; Apple M3, 8 GB RAM.
Original journal PDF: TeX Live 2025, latexmk 4.86a.

Preprint revision and independent verification: 2026-10-02
Python 3.12.14; NumPy 2.3.5; SymPy 1.14.0; mpmath 1.3.0.
Manuscript template: amsart 11pt, letter paper, one-inch margins,
standard Computer Modern fonts. Bibliography embedded in main.tex.
Local source build uses MiKTeX-pdfTeX 4.23 (MiKTeX 25.12).
No Magma runtime was available in the preprint verification environment;
the Python verification uses independent direct counts and exact certificates.
Commands are documented in README.md. All script paths are relative.


==> anc/Magma/all_hits.m <==
// =====================================================================
// all_hits.m
// ---------------------------------------------------------------------
// Exhaustive h = 4 scan for the manuscript
//   "Legendre--Twist Point Counts for Split-Cubic Curves from
//    D(n)-Triples: A Bounded Arithmetic Screen"
//
// For each positive integral D(n)-triple with 1 <= a < b < c <= H and
// n in {-3,3,5,8,12,20}, reduce E_{a,b,c}^{(n)} at ten decimal-size
// test primes
// and print every row for which the resulting cofactor h equals 4.
// This script reproduces the exhaustive hit table in the paper.
//
// Reproduction: magma all_hits.m
// =====================================================================

SetLogFile("all_hits.out" : Overwrite := true);

IsIntegerSquare := function(m)
    return m ge 0 and IsSquare(m);
end function;

EnumerateDnTriples := function(n, H)
    T := [];
    for a in [1..H] do
        for b in [(a+1)..H] do
            if not IsIntegerSquare(a*b + n) then continue; end if;
            for c in [(b+1)..H] do
                if not IsIntegerSquare(a*c + n) then continue; end if;
                if not IsIntegerSquare(b*c + n) then continue; end if;
                Append(~T, [a,b,c]);
            end for;
        end for;
    end for;
    return T;
end function;

CurveFromTriple := function(a, b, c, n)
    A := n*(a*b + a*c + b*c);
    B := a*b*c*n^2*(a + b + c);
    C := (a*b*c)^2*n^3;
    return EllipticCurve([0, A, 0, B, C]);
end function;

LargestPrimeFactor := function(N)
    fac := Factorisation(N);
    return Max([f[1] : f in fac]), fac;
end function;

AssertGoodReduction := procedure(E, p)
    assert IsPrime(p);
    assert (Integers()!Discriminant(E)) mod p ne 0;
end procedure;

EmbeddingDegreeExact := function(q, p)
    if not IsPrime(q) then
        error "q must be prime";
    end if;
    if GCD(q, p) ne 1 then
        error "p and q must be coprime";
    end if;
    return Order(Integers(q)!(p mod q));
end function;

QuadraticCharacterPrimeField := function(x)
    if x eq 0 then
        return 0;
    elif IsSquare(x) then
        return 1;
    else
        return -1;
    end if;
end function;

LegendreTraceData := function(a, b, c, n, p, N)
    F := GF(p);
    lambda := F!(b*(c-a)) / F!(c*(b-a));
    delta  := F!(c*n*(b-a));
    assert lambda ne F!0;
    assert lambda ne F!1;
    assert delta ne F!0;

    L := EllipticCurve([F | 0, -(F!1 + lambda), 0, lambda, 0]);
    apL := p + 1 - #L;
    chiDelta := QuadraticCharacterPrimeField(delta);
    assert N eq p + 1 - chiDelta*apL;

    return lambda, delta, chiDelta, apL;
end function;

H := 100;
Ns := [-3, 3, 5, 8, 12, 20];
primes := [1009, 10007, 100003, 1000003, 10000019,
           100000007, 1000000007, 10000000019,
           100000000003, 1000000000039];

row_count := 0;
hit_count := 0;

printf "=== Exhaustive h = 4 scan up to H = %o ===\n", H;
printf "Columns: n, triple, p, #E(F_p), h, q, bits, k\n\n";

for n in Ns do
    T := EnumerateDnTriples(n, H);
    for abc in T do
        a := abc[1];  b := abc[2];  c := abc[3];
        E := CurveFromTriple(a, b, c, n);
        for p in primes do
            row_count +:= 1;
            AssertGoodReduction(E, p);
            Ep := ChangeRing(E, GF(p));
            N := #Ep;
            assert N mod 4 eq 0;
            assert N ne p;
            lambda, delta, chiDelta, apL := LegendreTraceData(a, b, c, n, p, N);
            q, fac := LargestPrimeFactor(N);
            assert IsPrime(q);
            h := N div q;
            assert h eq N div q;
            k := EmbeddingDegreeExact(q, p);
            assert k eq Order(Integers(q)!(p mod q));
            if h eq 4 then
                hit_count +:= 1;
                assert N eq 4*q;
                assert IsPrime(q);
                printf "%3o  (%o,%o,%o)  %8o  %8o  %3o  %8o  %2o  %o\n",
                       n, a, b, c, p, N, h, q, Ilog2(q)+1, k;
            end if;
        end for;
    end for;
end for;

printf "\nTotal rows scanned = %o\n", row_count;
printf "Total h = 4 hits   = %o\n", hit_count;

UnsetLogFile();
quit;


==> anc/Magma/crypto_tests.m <==
// =====================================================================
// crypto_tests.m
// ---------------------------------------------------------------------
// For each representative triple, reduce E_{a,b,c}^{(n)} modulo a ladder
// of test primes p and report:
//   * #E(F_p),                              (point count)
//   * factorisation of #E(F_p),             (cofactor h, largest prime q)
//   * whether |E(F_p)| = p                   (anomalous ? Smart attack)
//   * embedding degree k = ord_q(p)          (MOV / FR)
//
// The full 2-torsion over Q forces 4 | #E(F_p) for every odd good prime p,
// so these reductions are automatically non-anomalous. For the test primes
// used here, the resulting cofactor is necessarily at least 4.
//
// Companion script for the paper
//   "Legendre--Twist Point Counts for Split-Cubic Curves from
//    D(n)-Triples: A Bounded Arithmetic Screen"
//
// Reproduction:  magma crypto_tests.m
// =====================================================================

SetLogFile("crypto_tests.out" : Overwrite := true);

CurveFromTriple := function(a, b, c, n)
    A := n*(a*b + a*c + b*c);
    B := a*b*c*n^2*(a + b + c);
    C := (a*b*c)^2*n^3;
    return EllipticCurve([0, A, 0, B, C]);
end function;

LargestPrimeFactor := function(N)
    fac := Factorisation(N);
    return Max([f[1] : f in fac]), fac;
end function;

AssertGoodReduction := procedure(E, p)
    assert IsPrime(p);
    assert (Integers()!Discriminant(E)) mod p ne 0;
end procedure;

EmbeddingDegreeExact := function(q, p)
    if not IsPrime(q) then
        error "q must be prime";
    end if;
    if GCD(q, p) ne 1 then
        error "p and q must be coprime";
    end if;
    return Order(Integers(q)!(p mod q));
end function;

QuadraticCharacterPrimeField := function(x)
    if x eq 0 then
        return 0;
    elif IsSquare(x) then
        return 1;
    else
        return -1;
    end if;
end function;

LegendreTraceData := function(a, b, c, n, p, N)
    F := GF(p);
    lambda := F!(b*(c-a)) / F!(c*(b-a));
    delta  := F!(c*n*(b-a));
    assert lambda ne F!0;
    assert lambda ne F!1;
    assert delta ne F!0;

    L := EllipticCurve([F | 0, -(F!1 + lambda), 0, lambda, 0]);
    apL := p + 1 - #L;
    chiDelta := QuadraticCharacterPrimeField(delta);
    assert N eq p + 1 - chiDelta*apL;

    return lambda, delta, chiDelta, apL;
end function;

CryptoReport := procedure(a, b, c, n, E, p)
    AssertGoodReduction(E, p);
    Ep := ChangeRing(E, GF(p));
    N  := #Ep;
    assert N mod 4 eq 0;
    assert N ne p;
    lambda, delta, chiDelta, apL := LegendreTraceData(a, b, c, n, p, N);

    printf "  p = %8o  #E(F_p) = %-12o  =  %o\n",
           p, N, Factorisation(N);
    q, fac := LargestPrimeFactor(N);
    assert IsPrime(q);
    h := N div q;
    assert h eq N div q;
    k := EmbeddingDegreeExact(q, p);
    assert k eq Order(Integers(q)!(p mod q));
    anomalous := (N eq p);
    printf "                        q = %o (%o-bit),  h = %o,  k = %o,  anomalous = %o\n",
           q, Ilog2(q)+1, h, k, anomalous;
    printf "                        Legendre check: chi(delta) = %o,  a_p(L_lambda) = %o\n",
           chiDelta, apL;
end procedure;

CryptoBatch := procedure(a, b, c, n, primes)
    printf "\n==== n = %o,  (a,b,c) = (%o,%o,%o) ====\n", n, a, b, c;
    E := CurveFromTriple(a, b, c, n);
    for p in primes do
        CryptoReport(a, b, c, n, E, p);
    end for;
end procedure;

primes := [1009, 10007, 100003, 1000003, 10000019,
           100000007, 1000000007, 10000000019,
           100000000003, 1000000000039];

CryptoBatch( 1,  4,  7, -3, primes);
CryptoBatch( 1,  6, 13,  3, primes);
CryptoBatch( 1,  4, 11,  5, primes);
CryptoBatch( 1,  8, 17,  8, primes);
CryptoBatch( 1,  4, 13, 12, primes);
CryptoBatch( 1,  5, 16, 20, primes);

UnsetLogFile();
quit;


==> anc/Magma/curve_Eabc.m <==
// =====================================================================
// curve_Eabc.m
// ---------------------------------------------------------------------
// For a D(n)-triple {a,b,c}, construct the elliptic curve
//
//     E_{a,b,c}^{(n)}  :  y^2 = (a x + n)(b x + n)(c x + n)
//
// The substitution Y = (abc) y,  X = (abc) x   (which is a Q-isomorphism
// away from primes dividing abc) produces the integral model
//
//     Y^2 = X^3 + n(ab+ac+bc) X^2 + (abc) n^2 (a+b+c) X + (abc)^2 n^3.
//
// The three non-trivial rational 2-torsion points are (-abc n/a, 0) =
// (-bc n, 0), (-ac n, 0), (-ab n, 0), so the full 2-torsion subgroup
// is automatically rational:  E(Q)[2] ~ Z/2 x Z/2.
//
// Companion script for the paper
//   "Legendre--Twist Point Counts for Split-Cubic Curves from
//    D(n)-Triples: A Bounded Arithmetic Screen"
//
// Reproduction:  magma curve_Eabc.m
// =====================================================================

SetLogFile("curve_Eabc.out" : Overwrite := true);

CurveFromTriple := function(a, b, c, n)
    A := n*(a*b + a*c + b*c);
    B := a*b*c*n^2*(a + b + c);
    C := (a*b*c)^2*n^3;
    return EllipticCurve([0, A, 0, B, C]);
end function;

ReportCurve := procedure(a, b, c, n)
    printf "\n---- n = %o,  (a,b,c) = (%o,%o,%o) ----\n", n, a, b, c;
    E := CurveFromTriple(a, b, c, n);
    printf "Weierstrass coefficients [a1,a2,a3,a4,a6] = %o\n", aInvariants(E);
    printf "Discriminant                              = %o\n", Discriminant(E);
    printf "j-invariant                               = %o\n", jInvariant(E);
    T2, _ := TwoTorsionSubgroup(E);
    printf "E(Q)[2]                                   = %o\n", T2;
end procedure;

printf "=== Associated elliptic curves for representative triples ===\n";

ReportCurve( 1,  4,  7, -3);
ReportCurve( 1,  6, 13,  3);
ReportCurve( 1,  4, 11,  5);
ReportCurve( 1,  8, 17,  8);
ReportCurve( 1,  4, 13, 12);
ReportCurve( 1,  5, 16, 20);

UnsetLogFile();
quit;


==> anc/Magma/enum_triples.m <==
// =====================================================================
// enum_triples.m
// ---------------------------------------------------------------------
// Enumerate D(n)-triples {a,b,c} with 1 <= a < b < c <= H, i.e. ordered
// triples of positive integers with the property that ab+n, ac+n, bc+n
// are all perfect squares.
//
// Companion script for the paper
//   "Legendre--Twist Point Counts for Split-Cubic Curves from
//    D(n)-Triples: A Bounded Arithmetic Screen"
//
// Reproduction:  magma enum_triples.m
// Expected runtime on H=100 : well under 1 second.
// =====================================================================

SetLogFile("enum_triples.out" : Overwrite := true);

IsIntegerSquare := function(m)
    return m ge 0 and IsSquare(m);
end function;

EnumerateDnTriples := function(n, H)
    T := [];
    for a in [1..H] do
        for b in [(a+1)..H] do
            if not IsIntegerSquare(a*b + n) then continue; end if;
            for c in [(b+1)..H] do
                if not IsIntegerSquare(a*c + n) then continue; end if;
                if not IsIntegerSquare(b*c + n) then continue; end if;
                Append(~T, [a,b,c]);
            end for;
        end for;
    end for;
    return T;
end function;

// ---------------------------------------------------------------------
// Driver
// ---------------------------------------------------------------------
printf "=== D(n)-triple enumeration up to H = 100 ===\n";

H   := 100;
Ns  := [-3, 3, 5, 8, 12, 20];

for n in Ns do
    T := EnumerateDnTriples(n, H);
    printf "n = %4o  :  %o D(n)-triples\n", n, #T;
    if #T gt 0 then
        printf "  first triple  : %o\n", T[1];
        printf "  last  triple  : %o\n", T[#T];
    end if;
end for;

// Show the full list for n = -3 as an illustration.
printf "\nFull list for n = -3:\n";
T := EnumerateDnTriples(-3, H);
for i in [1..#T] do
    printf "  %2o. %o\n", i, T[i];
end for;

UnsetLogFile();
quit;


==> anc/Magma/export_all_rows_csv.m <==
// =====================================================================
// export_all_rows_csv.m
// ---------------------------------------------------------------------
// Generate machine-readable CSV files for the bounded exhaustive scan:
//   ../all_rows.csv  -- all 1640 scanned reductions
//   ../h4_hits.csv   -- the subtable with h = 4
//
// Reproduction from this directory:
//   magma -b export_all_rows_csv.m
// =====================================================================

IsIntegerSquare := function(m)
    return m ge 0 and IsSquare(m);
end function;

EnumerateDnTriples := function(n, H)
    T := [];
    for a in [1..H] do
        for b in [(a+1)..H] do
            if not IsIntegerSquare(a*b + n) then continue; end if;
            for c in [(b+1)..H] do
                if not IsIntegerSquare(a*c + n) then continue; end if;
                if not IsIntegerSquare(b*c + n) then continue; end if;
                Append(~T, [a,b,c]);
            end for;
        end for;
    end for;
    return T;
end function;

CurveFromTriple := function(a, b, c, n)
    A := n*(a*b + a*c + b*c);
    B := a*b*c*n^2*(a + b + c);
    C := (a*b*c)^2*n^3;
    return EllipticCurve([0, A, 0, B, C]);
end function;

LargestPrimeFactor := function(N)
    fac := Factorisation(N);
    return Max([f[1] : f in fac]), fac;
end function;

FactorisationString := function(fac)
    if #fac eq 0 then
        return "1";
    end if;

    s := "";
    for i in [1..#fac] do
        term := Sprintf("%o^%o", fac[i][1], fac[i][2]);
        if i eq 1 then
            s := term;
        else
            s := s cat ";" cat term;
        end if;
    end for;
    return s;
end function;

AssertGoodReduction := procedure(E, p)
    assert IsPrime(p);
    assert (Integers()!Discriminant(E)) mod p ne 0;
end procedure;

EmbeddingDegreeExact := function(q, p)
    if not IsPrime(q) then
        error "q must be prime";
    end if;
    if GCD(q, p) ne 1 then
        error "p and q must be coprime";
    end if;
    return Order(Integers(q)!(p mod q));
end function;

QuadraticCharacterPrimeField := function(x)
    if x eq 0 then
        return 0;
    elif IsSquare(x) then
        return 1;
    else
        return -1;
    end if;
end function;

LegendreTraceData := function(a, b, c, n, p, N)
    F := GF(p);
    lambda := F!(b*(c-a)) / F!(c*(b-a));
    delta  := F!(c*n*(b-a));
    assert lambda ne F!0;
    assert lambda ne F!1;
    assert delta ne F!0;

    L := EllipticCurve([F | 0, -(F!1 + lambda), 0, lambda, 0]);
    apL := p + 1 - #L;
    chiDelta := QuadraticCharacterPrimeField(delta);
    assert N eq p + 1 - chiDelta*apL;

    return Integers()!lambda, Integers()!delta, chiDelta, apL;
end function;

TransferFieldBits := function(p, k)
    R := RealField(200);
    return Integers()!(Floor((R!k) * Log(R!p) / Log(R!2)) + 1);
end function;

H := 100;
Ns := [-3, 3, 5, 8, 12, 20];
primes := [1009, 10007, 100003, 1000003, 10000019,
           100000007, 1000000007, 10000000019,
           100000000003, 1000000000039];

AllRows := Open("../all_rows.csv", "w");
H4Rows := Open("../h4_hits.csv", "w");
Summary := Open("../csv_export_summary.txt", "w");

header := "n,a,b,c,p,lambda,delta,chi_delta,ap_L_lambda,N,factorization_N,q,h,k,b_mov\n";
fprintf AllRows, header;
fprintf H4Rows, header;

row_count := 0;
hit_count := 0;

for n in Ns do
    T := EnumerateDnTriples(n, H);
    for abc in T do
        a := abc[1];  b := abc[2];  c := abc[3];
        E := CurveFromTriple(a, b, c, n);
        for p in primes do
            row_count +:= 1;
            AssertGoodReduction(E, p);
            Ep := ChangeRing(E, GF(p));
            N := #Ep;
            assert N mod 4 eq 0;
            assert N ne p;
            lambda, delta, chiDelta, apL := LegendreTraceData(a, b, c, n, p, N);
            q, fac := LargestPrimeFactor(N);
            facString := FactorisationString(fac);
            assert IsPrime(q);
            h := N div q;
            k := EmbeddingDegreeExact(q, p);
            bMOV := TransferFieldBits(p, k);

            fprintf AllRows, "%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o\n",
                    n, a, b, c, p, lambda, delta, chiDelta, apL, N, facString, q, h, k, bMOV;
            if h eq 4 then
                hit_count +:= 1;
                fprintf H4Rows, "%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o,%o\n",
                        n, a, b, c, p, lambda, delta, chiDelta, apL, N, facString, q, h, k, bMOV;
            end if;
        end for;
    end for;
end for;

fprintf Summary, "Total rows scanned = %o\n", row_count;
fprintf Summary, "Total h = 4 hits   = %o\n", hit_count;

quit;


==> anc/Magma/worked_example.m <==
// =====================================================================
// worked_example.m
// ---------------------------------------------------------------------
// A fully worked finite-field arithmetic walk-through of the elliptic curve
//
//    E : y^2 = (x + 8)(8x + 8)(17x + 8)        (D(8)-triple {1,8,17})
//
// produced from the D(n)-triple (1,8,17) with n = 8. This triple is
// the only representative in our survey whose associated curve has
// cofactor h = 4 at one of the test primes (p = 1000003), and whose
// quadratic twist separately has h' = 4 at p = 1009. The script builds the integral
// Weierstrass model, computes its invariants, displays the three
// rational 2-torsion points, reduces E at ten decimal-size test primes and reports
// the main-curve data (cofactor, largest prime factor, embedding degree,
// anomalous check). We also compute the nontrivial quadratic twist at each
// prime by choosing an explicit nonsquare and record the corresponding data,
// including the Legendre trace check.
//
// Companion script for the paper
//   "Legendre--Twist Point Counts for Split-Cubic Curves from
//    D(n)-Triples: A Bounded Arithmetic Screen"
//
// Reproduction:  magma worked_example.m
// =====================================================================

SetLogFile("worked_example.out" : Overwrite := true);

printf "=== Worked example: D(8)-triple (a,b,c) = (1,8,17) ===\n";

n := 8;
a := 1;  b := 8;  c := 17;

// Sanity-check the Diophantine property
printf "Verify D(n)-triple property:\n";
printf "  ab + n = %o = %o^2\n", a*b + n, Isqrt(a*b + n);
printf "  ac + n = %o = %o^2\n", a*c + n, Isqrt(a*c + n);
printf "  bc + n = %o = %o^2\n", b*c + n, Isqrt(b*c + n);

R<x> := PolynomialRing(Rationals());
f := (a*x + n) * (b*x + n) * (c*x + n);
printf "\nDefining polynomial f(x) = %o\n", f;

A := n*(a*b + a*c + b*c);
B := a*b*c*n^2*(a + b + c);
C := (a*b*c)^2*n^3;
E := EllipticCurve([0, A, 0, B, C]);
printf "Weierstrass model E     = %o\n", E;
printf "a-invariants            = %o\n", aInvariants(E);
printf "Discriminant            = %o\n", Discriminant(E);
printf "j-invariant             = %o\n", jInvariant(E);

T2, mT2 := TwoTorsionSubgroup(E);
printf "\nRational 2-torsion E(Q)[2] = %o\n", T2;
printf "Explicit 2-torsion points (on the integral model) :\n";
printf "  P_a = (-bc*n,  0) = (%o, 0)\n", -b*c*n;
printf "  P_b = (-ac*n,  0) = (%o, 0)\n", -a*c*n;
printf "  P_c = (-ab*n,  0) = (%o, 0)\n", -a*b*n;

printf "\n--- Reductions at test primes ---\n";

primes := [1009, 10007, 100003, 1000003, 10000019,
           100000007, 1000000007, 10000000019,
           100000000003, 1000000000039];

LargestPrimeFactor := function(N)
    fac := Factorisation(N);
    return Max([f[1] : f in fac]), fac;
end function;

AssertGoodReduction := procedure(E, p)
    assert IsPrime(p);
    assert (Integers()!Discriminant(E)) mod p ne 0;
end procedure;

EmbeddingDegreeExact := function(q, p)
    if not IsPrime(q) then
        error "q must be prime";
    end if;
    if GCD(q, p) ne 1 then
        error "p and q must be coprime";
    end if;
    return Order(Integers(q)!(p mod q));
end function;

QuadraticCharacterPrimeField := function(x)
    if x eq 0 then
        return 0;
    elif IsSquare(x) then
        return 1;
    else
        return -1;
    end if;
end function;

LegendreTraceData := function(a, b, c, n, p, N)
    F := GF(p);
    lambda := F!(b*(c-a)) / F!(c*(b-a));
    delta  := F!(c*n*(b-a));
    assert lambda ne F!0;
    assert lambda ne F!1;
    assert delta ne F!0;

    L := EllipticCurve([F | 0, -(F!1 + lambda), 0, lambda, 0]);
    apL := p + 1 - #L;
    chiDelta := QuadraticCharacterPrimeField(delta);
    assert N eq p + 1 - chiDelta*apL;

    return lambda, delta, chiDelta, apL;
end function;

DirectCharacterSumCount := function(lambda, delta, p)
    F := GF(p);
    total := 1; // point at infinity
    for u in F do
        total +:= 1 + QuadraticCharacterPrimeField(delta*u*(u - F!1)*(u - lambda));
    end for;
    return Integers()!total;
end function;

for p in primes do
    AssertGoodReduction(E, p);
    F := GF(p);
    Ep  := ChangeRing(E, F);
    N   := #Ep;
    assert N mod 4 eq 0;
    assert N ne p;
    t   := p + 1 - N;                         // trace of Frobenius
    lambda, delta, chiDelta, apL := LegendreTraceData(a, b, c, n, p, N);
    assert t eq chiDelta*apL;
    q, fac := LargestPrimeFactor(N);
    assert IsPrime(q);
    h   := N div q;
    assert h eq N div q;
    k := EmbeddingDegreeExact(q, p);
    assert k eq Order(Integers(q)!(p mod q));

    d := PrimitiveElement(F);
    assert not IsSquare(d);
    Et := QuadraticTwist(Ep, d);
    Nt := #Et;
    assert Nt eq p + 1 + t;
    assert N + Nt eq 2*p + 2;

    qT, facT := LargestPrimeFactor(Nt);
    hT := Nt div qT;

    if p in {1009, 10007, 100003} then
        directN := DirectCharacterSumCount(lambda, delta, p);
        assert directN eq N;
    else
        directN := 0;
    end if;

    printf "\np = %o\n", p;
    printf "  #E(F_p)       = %o  =  %o\n", N, fac;
    printf "  trace t       = %o  (|t| <= 2*sqrt(p) ~= %o)\n",
           t, Floor(2*Sqrt(p));
    printf "  lambda mod p  = %o\n", lambda;
    printf "  delta mod p   = %o\n", delta;
    printf "  chi(delta)    = %o\n", chiDelta;
    printf "  a_p(L_lambda) = %o\n", apL;
    if directN ne 0 then
        printf "  direct character-sum # = %o\n", directN;
    end if;
    printf "  cofactor h    = %o\n", h;
    printf "  prime q       = %o  (%o-bit)\n", q, Ilog2(q)+1;
    printf "  embedding k   = %o\n", k;
    printf "  anomalous?    = %o\n", N eq p;
    printf "  twist factor d = %o  (nonsquare in F_p)\n", d;
    printf "  twist #E'     = %o  =  %o\n", Nt, facT;
    printf "  twist cofactor = %o, twist prime = %o (%o-bit)\n",
           hT, qT, Ilog2(qT)+1;
end for;

printf "\n--- Summary ---\n";
printf "At p = 1000003, E has cofactor h = 4 with\n";
printf "prime q = 249727 of 18 bits; no anomalous reduction occurs\n";
printf "at any test prime. At p = 1009 the nontrivial quadratic twist has\n";
printf "h' = 4 with twist prime q' = 251.\n";

UnsetLogFile();
quit;


==> anc/README.md <==
# Reproducibility materials

These files accompany *Split-Cubic Curves from D(n)-Triples: A Bounded Finite-Field Census*.
The grid is n=-3,3,5,8,12,20, 1<=a<b<c<=100, and p=NextPrime(10^k), 3<=k<=12.
Square zero is included. There are 164 triples, 1640 reductions and 45 h=4 rows.

`all_rows.csv` contains the exact reduction records. `h4_hits.csv` is its h=4 subtable.
The six Magma sources are preserved from the journal computation archive.
Their historical title comments describe that original version. ENVIRONMENT.txt
records both the original computation and the preprint verification environment.

## Independent verification

With Python 3.12+ and the versions in `verification/requirements.txt`, run from the
submission root:

    python anc/verification/reproduce.py

The first script directly enumerates triples and recalculates 656 original point
counts and Legendre traces. The certificate generator verifies the remaining 984
candidate orders by exact point orders and the unique multiple in the Hasse interval.
The Jacobian verifier independently replays those certificates. The last script
certifies every transfer-field bit length with outward Decimal intervals.
Generated JSON results are written under `anc/verification`.

This finite verification supplies no infinite-density result or cryptographic
security estimate. The data are deterministic. The certificate method checks
candidate group orders and does not claim unconstrained large-prime counting.

## Original Magma regeneration

From `anc/Magma`, using Magma V2.29-6, run:

    magma -b export_all_rows_csv.m

This regenerates `anc/all_rows.csv` and `anc/h4_hits.csv`; the other five sources
regenerate the representative reports, triple enumeration and worked example.
The original archive is also available at
https://github.com/chatchawanpan-dev/dn-ecc-crypto-suitability-computation.

## Manuscript build

Use pdfLaTeX with a standard LaTeX distribution containing amsart, amssymb,
geometry, natbib, booktabs, longtable, array, hyperref, xcolor, listings and caption.
From the submission root run twice:

    pdflatex -interaction=nonstopmode -halt-on-error main.tex

The bibliography is embedded in main.tex. No custom class, fonts, figures,
BibTeX database or external TeX input is required.


==> anc/SHA256SUMS.txt <==
49d67d0cb0731ec1d2683192fead004ef932346c7899c6cdd11385aecf8e7982  anc/ENVIRONMENT.txt
ddc38f8556f82f8166b21278770743175122f3af91db0c8e4c1954f2d267b0f2  anc/Magma/all_hits.m
a0a97c8efbf218357cec8b03940a3250cbb933783caaf2cc9095b0aca1358cf4  anc/Magma/crypto_tests.m
f930e991058ff0e06f81579790d1762280b27e0818a674397ab473e39015160a  anc/Magma/curve_Eabc.m
64c615d321bffa8262e106f099cfdf163b52c96e1b5c853b8cd74fcbf6e8ef89  anc/Magma/enum_triples.m
63041be2138497e80fbe7d72173337041b471cc1db9267d7011c9b645be9e281  anc/Magma/export_all_rows_csv.m
c3d3b73d256d70e726863928210d97bc9fc20b4e8bdf0dbb19fd4988145ab5d5  anc/Magma/worked_example.m
734126e4c16041d00ce06a3741c407a2020de40e723f3e0e07af72394d6df52e  anc/README.md
b4728cce3bbfddfa096c240a25362a4d5757d3e133b29a559ab2068aeec247a7  anc/all_rows.csv
9e886dd4a094d7c3c868be25348bc7312476e721a25c0f624a3404f971c64208  anc/h4_hits.csv
3ec56cfa0bbcc18858945d8dcff6e3fae017f40ffd755605c9868cf021ed62ae  anc/verification/bitlength_interval_check.py
b43d5e1c5373fa9c77d14780cff0c9bcca4a2a0517304a599ed28a6a170580c6  anc/verification/independent_computation.py
138d1735102297063173ee3cda64ca8deb9a1de45fe99ae975be10ee77fad036  anc/verification/pointcount_certificates.json
9f198aaf5c7dc79f555368b9825a109b49be8041176f2028232cef41c41dffe2  anc/verification/pointcount_certificates.py
0e3f90ba344a7c3b03ac33e4593cfcad23da77e69131433b2e0fd5e85576eff1  anc/verification/reproduce.py
ad340a3620e6880d3e9a188226b35bce6c671dbc482b1bf4af7833b4954d8d39  anc/verification/requirements.txt
072641dcde28eccf378e645c2c52f051e24440a73ba886b800e8d224c157d1ee  anc/verification/verify_pointcount_certificates.py
1b9aaa17ac89fa2746d06a9dd6ad9c9fd9ccdfd930c25f5413d9f4634ab5a1e2  main.tex


==> anc/all_rows.csv <==
n,a,b,c,p,lambda,delta,chi_delta,ap_L_lambda,N,factorization_N,q,h,k,b_mov
-3,1,3,4,1009,884,985,1,-46,1056,2^5;3^1;11^1,11,96,10,100
-3,1,3,4,10007,1252,9983,-1,-104,9904,2^4;619^1,619,16,618,8213
-3,1,3,4,100003,62503,99979,-1,524,100528,2^4;61^1;103^1,103,976,17,283
-3,1,3,4,1000003,625003,999979,-1,-580,999424,2^14;61^1,61,16384,60,1196
-3,1,3,4,10000019,6250013,9999995,1,12,10000008,2^3;3^2;138889^1,138889,72,34722,807409
-3,1,3,4,100000007,12500002,99999983,-1,4840,100004848,2^4;6250303^1,6250303,16,347239,9228024
-3,1,3,4,1000000007,125000002,999999983,-1,-50248,999949760,2^6;5^1;3124843^1,3124843,320,1041614,31141502
-3,1,3,4,10000000019,6250000013,9999999995,1,-62180,10000062200,2^3;5^2;50000311^1,50000311,200,25000155,830487173
-3,1,3,4,100000000003,62500000003,99999999979,-1,553212,100000553216,2^8;71^1;73^1;75367^1,75367,1326848,25122,917989
-3,1,3,4,1000000000039,125000000006,1000000000015,1,-1471408,1000001471448,2^3;3^1;7^1;19^1;181^1;1730849^1,1730849,577752,432712,17249258
-3,1,3,28,1009,560,841,1,18,992,2^5;31^1,31,32,30,300
-3,1,3,28,10007,7328,9839,1,-152,10160,2^4;5^1;127^1,127,80,126,1675
-3,1,3,28,100003,80361,99835,1,36,99968,2^7;11^1;71^1,71,1408,70,1163
-3,1,3,28,1000003,232145,999835,1,1556,998448,2^4;3^1;11^1;31^1;61^1,61,16368,60,1196
-3,1,3,28,10000019,8035731,9999851,-1,756,10000776,2^3;3^1;71^1;5869^1,5869,1704,2934,68226
-3,1,3,28,100000007,58928577,99999839,1,2824,99997184,2^9;7^1;27901^1,27901,3584,27900,741455
-3,1,3,28,1000000007,446428576,999999839,-1,58632,1000058640,2^4;3^1;5^1;7^2;277^1;307^1,307,3257520,51,1525
-3,1,3,28,10000000019,892857146,9999999851,-1,-135180,9999864840,2^3;3^1;5^1;7^1;11904601^1,11904601,840,11904600,395462253
-3,1,3,28,100000000003,80357142861,99999999835,1,-467420,100000467424,2^5;11^2;13^1;19^1;104561^1,104561,956384,104560,3820749
-3,1,3,28,1000000000039,160714285722,999999999871,1,-1396488,1000001396528,2^4;62500087283^1,62500087283,16,31250043641,1245724775252
-3,1,4,7,1009,866,946,1,2,1008,2^4;3^2;7^1,7,144,1,10
-3,1,4,7,10007,7149,9944,1,128,9880,2^3;5^1;13^1;19^1,19,520,18,240
-3,1,4,7,100003,85718,99940,1,148,99856,2^4;79^2,79,1264,78,1296
-3,1,4,7,1000003,714289,999940,1,-676,1000680,2^3;3^1;5^1;31^1;269^1,269,3720,268,5342
-3,1,4,7,10000019,8571446,9999956,1,2772,9997248,2^6;3^1;52069^1,52069,192,52068,1210764
-3,1,4,7,100000007,42857147,99999944,1,12488,99987520,2^6;5^1;41^1;7621^1,7621,13120,7620,202505
-3,1,4,7,1000000007,142857145,999999944,-1,35024,1000035032,2^3;23^1;67^1;81119^1,81119,12328,81118,2425214
-3,1,4,7,10000000019,4285714295,9999999956,1,-116196,10000116216,2^3;3^2;138890503^1,138890503,72,138890502,4613842608
-3,1,4,7,100000000003,85714285718,99999999940,1,-469068,100000469072,2^4;7^1;43^1;61^1;340397^1,340397,293776,24314,888463
-3,1,4,7,1000000000039,571428571452,999999999976,-1,748360,1000000748400,2^4;3^1;5^2;833333957^1,833333957,1200,833333956,33219305771
-3,1,7,12,1009,940,793,1,18,992,2^5;31^1,31,32,30,300
-3,1,7,12,10007,696,9791,-1,-96,9912,2^3;3^1;7^1;59^1,59,168,29,386
-3,1,7,12,100003,1390,99787,-1,-92,99912,2^3;3^1;23^1;181^1,181,552,180,2990
-3,1,7,12,1000003,13890,999787,-1,-944,999060,2^2;3^1;5^1;16651^1,16651,60,2775,55311
-3,1,7,12,10000019,9027796,9999803,1,204,9999816,2^3;3^1;416659^1,416659,24,208329,4844379
-3,1,7,12,100000007,6944446,99999791,-1,-736,99999272,2^3;12499909^1,12499909,8,3124977,83047592
-3,1,7,12,1000000007,69444446,999999791,-1,-7680,999992328,2^3;3^1;307^1;135721^1,135721,7368,135720,4057669
-3,1,7,12,10000000019,9027777796,9999999803,1,53068,9999946952,2^3;1249993369^1,1249993369,8,69444076,2306882272
-3,1,7,12,100000000003,1388888890,99999999787,-1,-338404,99999661600,2^5;5^2;83^1;761^1;1979^1,1979,50530400,989,36140
-3,1,7,12,1000000000039,513888888910,999999999823,1,523048,999999476992,2^8;40949^1;95393^1,95393,10482944,5962,237665
-3,1,7,52,1009,787,73,-1,-6,1004,2^2;251^1,251,4,25,250
-3,1,7,52,10007,2984,9071,-1,-192,9816,2^3;3^1;409^1,409,24,102,1356
-3,1,7,52,100003,33656,99067,-1,160,100164,2^2;3^1;17^1;491^1,491,204,490,8139
-3,1,7,52,1000003,182694,999067,1,-28,1000032,2^5;3^1;11^1;947^1,947,1056,473,9428
-3,1,7,52,10000019,9519250,9999083,1,4164,9995856,2^4;3^1;13^1;83^1;193^1,193,51792,96,2233
-3,1,7,52,100000007,45192312,99999071,-1,7024,100007032,2^3;19^1;83^1;7927^1,7927,12616,7926,210637
-3,1,7,52,1000000007,913461546,999999071,1,38448,999961560,2^3;3^2;5^1;13^1;43^1;4969^1,4969,201240,4968,148531
-3,1,7,52,10000000019,5673076935,9999999083,1,-185660,10000185680,2^4;5^1;2857^1;43753^1,43753,228560,10938,363353
-3,1,7,52,100000000003,33653846156,99999999067,-1,259772,100000259776,2^6;151^1;10347709^1,10347709,9664,2586927,94529441
-3,1,7,52,1000000000039,605769230794,999999999103,-1,285208,1000000285248,2^6;3^1;26683^1;195193^1,195193,5123136,195192,7780966
-3,1,12,19,1009,30,382,1,50,960,2^6;3^1;5^1,5,192,2,20
-3,1,12,19,10007,815,9380,-1,80,10088,2^3;13^1;97^1,97,104,12,160
-3,1,12,19,100003,958,99376,-1,280,100284,2^2;3^1;61^1;137^1,137,732,68,1130
-3,1,12,19,1000003,952157,999376,-1,1960,1001964,2^2;3^1;83497^1,83497,12,392,7814
-3,1,12,19,10000019,2583738,9999392,-1,4516,10004536,2^3;29^2;1487^1,1487,6728,1486,34555
-3,1,12,19,100000007,50239239,99999380,1,-9292,100009300,2^2;5^2;17^1;89^1;661^1,661,151300,220,5847
-3,1,12,19,1000000007,827751203,999999380,1,23952,999976056,2^3;3^1;337^1;123637^1,123637,8088,123636,3696390
-3,1,12,19,10000000019,8851674659,9999999392,-1,-74468,9999925552,2^4;97^1;883^1;7297^1,7297,1370416,2432,80790
-3,1,12,19,100000000003,6220095695,99999999376,-1,-255808,99999744196,2^2;11^1;2272721459^1,2272721459,44,1136360729,41523994948
-3,1,12,19,1000000000039,416267942601,999999999412,1,-862180,1000000862220,2^2;3^1;5^1;16666681037^1,16666681037,60,4166670259,166096547947
-3,1,19,28,1009,992,506,1,10,1000,2^3;5^3,5,200,2,20
-3,1,19,28,10007,5898,8495,1,-40,10048,2^6;157^1,157,64,52,692
-3,1,19,28,100003,23216,98491,1,524,99480,2^3;3^1;5^1;829^1,829,120,828,13753
-3,1,19,28,1000003,89287,998491,1,864,999140,2^2;5^1;49957^1,49957,20,12489,248926
-3,1,19,28,10000019,2321434,9998507,-1,-2932,9997088,2^5;17^2;23^1;47^1,47,212704,23,535
-3,1,19,28,100000007,30357146,99998495,1,-2392,100002400,2^5;5^2;125003^1,125003,800,62501,1660991
-3,1,19,28,1000000007,17857144,999998495,-1,31356,1000031364,2^2;3^2;2111^1;13159^1,13159,75996,6579,196695
-3,1,19,28,10000000019,8035714302,9999998507,-1,126912,10000126932,2^2;3^1;157^1;5307923^1,5307923,1884,5307922,176325353
-3,1,19,28,100000000003,23214285716,99999998491,1,273316,99999726688,2^5;17^1;53^1;3468359^1,3468359,28832,1734179,63368998
-3,1,19,28,1000000000039,446428571447,999999998527,1,579612,999999420428,2^2;67^1;5099^1;731779^1,731779,1366532,731778,29170967
-3,1,28,39,1009,758,877,-1,-46,964,2^2;241^1,241,4,120,1198
-3,1,28,39,10007,7119,6848,-1,-84,9924,2^2;3^1;827^1,827,12,413,5489
-3,1,28,39,100003,78161,96844,-1,-76,99928,2^3;12491^1,12491,8,6245,103728
-3,1,28,39,1000003,80723,996844,1,1332,998672,2^4;62417^1,62417,16,31208,622025
-3,1,28,39,10000019,2640082,9996860,-1,5388,10005408,2^5;3^2;7^2;709^1,709,14112,59,1372
-3,1,28,39,100000007,85660026,99996848,-1,10816,100010824,2^3;12501353^1,12501353,8,3125338,83057186
-3,1,28,39,1000000007,181386517,999996848,1,13104,999986904,2^3;3^3;7^2;107^1;883^1,883,1132488,441,13185
-3,1,28,39,10000000019,6229819576,9999996860,-1,-73340,9999926680,2^3;5^1;31^1;151^1;53407^1,53407,187240,53406,1774109
-3,1,28,39,100000000003,11490978159,99999996844,-1,-350444,99999649560,2^3;3^1;5^1;833330413^1,833330413,120,138888402,5075150132
-3,1,28,39,1000000000039,841405508106,999999996880,1,-1067272,1000001067312,2^4;3^1;13^1;1602565813^1,1602565813,624,133547151,5323608395
-3,1,39,52,1009,313,126,1,42,968,2^3;11^2,11,88,10,100
-3,1,39,52,10007,4807,4079,-1,92,10100,2^2;5^2;101^1,101,100,100,1329
-3,1,39,52,100003,76977,94075,-1,4,100008,2^3;3^3;463^1,463,216,231,3837
-3,1,39,52,1000003,401318,994075,-1,940,1000944,2^4;3^3;7^1;331^1,331,3024,110,2193
-3,1,39,52,10000019,328949,9994091,1,3204,9996816,2^4;3^1;17^1;12251^1,12251,816,1750,40694
-3,1,39,52,100000007,84868428,99994079,1,10752,99989256,2^3;3^1;4166219^1,4166219,24,4166218,110719014
-3,1,39,52,1000000007,269736845,999994079,-1,-35952,999964056,2^3;3^1;7^1;13^1;227^1;2017^1,2017,495768,672,20092
-3,1,39,52,10000000019,1381578951,9999994091,-1,-13996,9999986024,2^3;7^1;17^1;10504187^1,10504187,952,5252093,174470753
-3,1,39,52,100000000003,19078947370,99999994075,-1,-212008,99999787996,2^2;491^1;3023^1;16843^1,16843,5937172,802,29307
-3,1,39,52,1000000000039,796052631611,999999994111,1,1839504,999998160536,2^3;17^1;8171^1;899881^1,899881,1111256,899880,35872040
-3,1,52,67,1009,816,848,-1,6,1016,2^3;127^1,127,8,63,629
-3,1,52,67,10007,9393,9763,-1,152,10160,2^4;5^1;127^1,127,80,126,1675
-3,1,52,67,100003,17034,89752,1,232,99772,2^2;24943^1,24943,4,4157,69047
-3,1,52,67,1000003,359089,989752,1,1880,998124,2^2;3^1;83177^1,83177,12,41588,828915
-3,1,52,67,10000019,1720812,9989768,-1,192,10000212,2^2;3^1;37^1;101^1;223^1,223,44844,37,861
-3,1,52,67,100000007,30026342,99989756,1,8196,99991812,2^2;3^1;8332651^1,8332651,12,4166325,110721857
-3,1,52,67,1000000007,966637409,999989756,-1,27032,1000027040,2^5;5^1;17^1;109^1;3373^1,3373,296480,281,8402
-3,1,52,67,10000000019,4354697112,9999989768,-1,-151140,9999848880,2^4;3^2;5^1;7^1;757^1;2621^1,2621,3815280,2620,87035
-3,1,52,67,100000000003,74802458300,99999989752,1,477336,99999522668,2^2;19^2;41^1;1689067^1,1689067,59204,93837,3428918
-3,1,52,67,1000000000039,10535557508,999999989788,-1,787256,1000000787296,2^5;7^1;19^1;234962591^1,234962591,4256,234962590,9366345948
-3,1,67,84,1009,640,521,-1,50,1060,2^2;5^1;53^1,53,20,52,519
-3,1,67,84,10007,8999,3382,1,-72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
-3,1,67,84,100003,77727,83371,1,-184,100188,2^2;3^2;11^2;23^1,23,4356,2,34
-3,1,67,84,1000003,530486,983371,-1,560,1000564,2^2;41^1;6101^1,6101,164,1525,30396
-3,1,67,84,10000019,7671372,9983387,-1,3964,10003984,2^4;733^1;853^1,853,11728,426,9906
-3,1,67,84,100000007,4202743,99983375,1,10984,99989024,2^5;3124657^1,3124657,32,1562328,41519531
-3,1,67,84,1000000007,821248203,999983375,-1,27048,1000027056,2^4;3^1;7^1;761^1;3911^1,3911,255696,1955,58450
-3,1,67,84,10000000019,6632395396,9999983387,1,11244,9999988776,2^3;3^2;683^1;203351^1,203351,49176,203350,6755141
-3,1,67,84,100000000003,77723665227,99999983371,1,-154756,100000154760,2^3;3^1;5^1;11^2;19^1;131^1;2767^1,2767,36140280,2766,101073
-3,1,67,84,1000000000039,965548340587,999999983407,1,-431944,1000000431984,2^4;3^1;557^1;37402769^1,37402769,26736,18701384,745495836
-3,2,6,14,1009,722,841,1,50,960,2^6;3^1;5^1,5,192,2,20
-3,2,6,14,10007,4290,9839,1,144,9864,2^3;3^2;137^1,137,72,136,1808
-3,2,6,14,100003,71432,99835,1,-48,100052,2^2;25013^1,25013,4,12506,207721
-3,2,6,14,1000003,428574,999835,1,-1864,1001868,2^2;3^1;7^1;11927^1,11927,84,5963,118852
-3,2,6,14,10000019,7142872,9999851,-1,-2904,9997116,2^2;3^1;19^1;163^1;269^1,269,37164,67,1558
-3,2,6,14,100000007,85714293,99999839,1,-15800,100015808,2^6;199^1;7853^1,7853,12736,7852,208671
-3,2,6,14,1000000007,285714289,999999839,-1,18984,1000018992,2^4;3^1;7^1;2976247^1,2976247,336,2976246,88981877
-3,2,6,14,10000000019,8571428589,9999999851,-1,-3024,9999996996,2^2;3^1;11^1;619^1;122387^1,122387,81708,122386,4065575
-3,2,6,14,100000000003,71428571432,99999999835,1,231872,99999768132,2^2;3^3;11^1;31^1;37^1;73387^1,73387,1362636,36693,1340807
-3,2,6,14,1000000000039,142857142864,999999999871,1,-1372520,1000001372560,2^4;5^1;12500017157^1,12500017157,80,3125004289,124572474532
-3,2,14,26,1009,622,73,-1,22,1032,2^3;3^1;43^1,43,24,42,420
-3,2,14,26,10007,6929,9071,-1,-108,9900,2^2;3^2;5^2;11^1,11,900,10,133
-3,2,14,26,100003,84619,99067,-1,284,100288,2^6;1567^1,1567,64,783,13006
-3,2,14,26,1000003,230771,999067,1,-1644,1001648,2^4;62603^1,62603,16,62602,1247757
-3,2,14,26,10000019,3076930,9999083,1,5428,9994592,2^5;312331^1,312331,32,156165,3631383
-3,2,14,26,100000007,30769234,99999071,-1,-9924,99990084,2^2;3^1;19^1;113^1;3881^1,3881,25764,388,10312
-3,2,14,26,1000000007,153846156,999999071,1,12472,999987536,2^4;233^1;268237^1,268237,3728,268236,8019547
-3,2,14,26,10000000019,7692307708,9999999083,1,-146572,10000146592,2^5;5077^1;61553^1,61553,162464,3847,127795
-3,2,14,26,100000000003,84615384619,99999999067,-1,395996,100000396000,2^5;5^3;47^1;331^1;1607^1,1607,62228000,1606,58686
-3,2,14,26,1000000000039,923076923114,999999999103,-1,-1641536,999998358504,2^3;3^1;41666598271^1,41666598271,24,4629622030,184551257883
-3,2,26,42,1009,978,3,1,-54,1064,2^3;7^1;19^1,19,56,18,180
-3,2,26,42,10007,6037,6983,1,24,9984,2^8;3^1;13^1,13,768,6,80
-3,2,26,42,100003,63495,96979,-1,544,100548,2^2;3^3;7^2;19^1,19,5292,9,150
-3,2,26,42,1000003,492066,996979,-1,820,1000824,2^3;3^1;11^1;17^1;223^1,223,4488,222,4425
-3,2,26,42,10000019,4126993,9996995,1,1728,9998292,2^2;3^1;833191^1,833191,12,277730,6458195
-3,2,26,42,100000007,31746035,99996983,1,-4872,100004880,2^4;3^1;5^1;17^1;127^1;193^1,193,518160,48,1276
-3,2,26,42,1000000007,31746033,999996983,-1,-36472,999963536,2^4;11^1;13^2;33619^1,33619,29744,33618,1005090
-3,2,26,42,10000000019,9841269861,9999996995,1,166200,9999833820,2^2;3^1;5^1;3083^1;54059^1,54059,184980,27029,897884
-3,2,26,42,100000000003,63492063495,99999996979,-1,-451296,99999548708,2^2;71^1;229^1;379^1;4057^1,4057,24648644,507,18527
-3,2,26,42,1000000000039,349206349221,999999997015,1,1737904,999998262136,2^3;31^1;293^1;13761949^1,13761949,72664,4587316,182864807
-3,2,42,62,1009,831,632,-1,14,1024,2^10,2,512,1,10
-3,2,42,62,10007,9201,2567,-1,-168,9840,2^4;3^1;5^1;41^1,41,240,8,107
-3,2,42,62,100003,33873,92563,1,56,99948,2^2;3^1;8329^1,8329,12,2776,46109
-3,2,42,62,1000003,596777,992563,1,-256,1000260,2^2;3^2;5^1;5557^1,5557,180,5556,110740
-3,2,42,62,10000019,4354848,9992579,1,2904,9997116,2^2;3^1;19^1;163^1;269^1,269,37164,67,1558
-3,2,42,62,100000007,95161298,99992567,1,10924,99989084,2^2;13^1;1922867^1,1922867,52,961433,25550491
-3,2,42,62,1000000007,564516134,999992567,1,27680,999972328,2^3;677^1;184633^1,184633,5416,23079,690002
-3,2,42,62,10000000019,1451612907,9999992579,-1,150996,10000151016,2^3;3^1;416672959^1,416672959,24,208336479,6920788029
-3,2,42,62,100000000003,11290322582,99999992563,-1,-37628,99999962376,2^3;3^1;17^1;245097947^1,245097947,408,245097946,8956175281
-3,2,42,62,1000000000039,790322580677,999999992599,1,39672,999999960368,2^4;3163^1;19759721^1,19759721,50608,2469965,98460554
-3,2,62,86,1009,949,664,-1,50,1060,2^2;5^1;53^1,53,20,52,519
-3,2,62,86,10007,3678,4534,-1,64,10072,2^3;1259^1,1259,8,629,8359
-3,2,62,86,100003,21397,84523,-1,-400,99604,2^2;37^1;673^1,673,148,672,11162
-3,2,62,86,1000003,841864,984523,1,-516,1000520,2^3;5^1;25013^1,25013,40,25012,498529
-3,2,62,86,10000019,3116286,9984539,-1,720,10000740,2^2;3^1;5^1;166679^1,166679,60,166678,3875847
-3,2,62,86,100000007,71627913,99984527,-1,-18468,99981540,2^2;3^4;5^1;61717^1,61717,1620,61716,1640129
-3,2,62,86,1000000007,158139537,999984527,1,-44968,1000044976,2^4;7^1;1123^1;7951^1,7951,125776,795,23769
-3,2,62,86,10000000019,93023257,9999984539,1,-143916,10000143936,2^6;3^2;17361361^1,17361361,576,17361360,576731896
-3,2,62,86,100000000003,88837209306,99999984523,-1,278140,100000278144,2^7;3^2;13^1;31^1;215399^1,215399,464256,107699,3935452
-3,2,62,86,1000000000039,846511627941,999999984559,1,-1977880,1000001977920,2^6;3^2;5^1;11^1;17^1;31^1;89^1;673^1,673,1485887040,672,26789
-3,3,4,13,1009,624,970,-1,-42,968,2^3;11^2,11,88,10,100
-3,3,4,13,10007,6931,9968,-1,-68,9940,2^2;5^1;7^1;71^1,71,140,70,931
-3,3,4,13,100003,84621,99964,-1,-384,99620,2^2;5^1;17^1;293^1,293,340,73,1213
-3,3,4,13,1000003,230773,999964,1,1252,998752,2^5;23^2;59^1,59,16928,29,579
-3,3,4,13,10000019,3076932,9999980,-1,1160,10001180,2^2;5^1;7^1;71437^1,71437,140,17859,415285
-3,3,4,13,100000007,30769236,99999968,-1,-1852,99998156,2^2;59^1;181^1;2341^1,2341,42716,60,1595
-3,3,4,13,1000000007,153846158,999999968,1,34392,999965616,2^4;3^1;13^1;1602509^1,1602509,624,1602508,47910748
-3,3,4,13,10000000019,7692307710,9999999980,-1,-32312,9999967708,2^2;53^1;5237^1;9007^1,9007,1110244,9006,299173
-3,3,4,13,100000000003,84615384621,99999999964,-1,517464,100000517468,2^2;130127^1;192121^1,192121,520508,32020,1170050
-3,3,4,13,1000000000039,923076923116,1000000000000,1,-337416,1000000337456,2^4;179^1;1093^1;319453^1,319453,3130352,319452,12734359
-3,3,13,28,1009,848,169,1,-38,1048,2^3;131^1,131,8,26,260
-3,3,13,28,10007,3039,9167,-1,-112,9896,2^3;1237^1,1237,8,309,4107
-3,3,13,28,100003,8930,99163,-1,-580,99424,2^5;13^1;239^1,239,416,17,283
-3,3,13,28,1000003,803575,999163,-1,-1616,998388,2^2;3^2;27733^1,27733,36,27732,552743
-3,3,13,28,10000019,892860,9999179,-1,-4244,9995776,2^9;7^1;2789^1,2789,3584,1394,32416
-3,3,13,28,100000007,73214292,99999167,-1,712,100000720,2^4;5^1;1250009^1,1250009,80,625004,16609747
-3,3,13,28,1000000007,160714288,999999167,1,26064,999973944,2^3;3^3;23^1;31^1;43^1;151^1,151,6622344,25,748
-3,3,13,28,10000000019,2321428577,9999999179,-1,-3732,9999996288,2^7;3^1;26041657^1,26041657,384,26041656,865085088
-3,3,13,28,100000000003,8928571430,99999999163,-1,-263108,99999736896,2^6;3^1;103^1;5056621^1,5056621,19776,842770,30795835
-3,3,13,28,1000000000039,17857142859,999999999199,1,-344696,1000000344736,2^5;31250010773^1,31250010773,32,31250010772,1245723464991
-3,3,28,49,1009,716,361,1,2,1008,2^4;3^2;7^1,7,144,1,10
-3,3,28,49,10007,2174,6332,-1,-56,9952,2^5;311^1,311,32,310,4120
-3,3,28,49,100003,26859,96328,1,436,99568,2^4;7^2;127^1,127,784,42,698
-3,3,28,49,1000003,697146,996328,1,436,999568,2^4;62473^1,62473,16,62472,1245166
-3,3,28,49,10000019,5085725,9996344,-1,-6060,9993960,2^3;3^2;5^1;17^1;23^1;71^1,71,140760,35,814
-3,3,28,49,100000007,7428573,99996332,-1,12520,100012528,2^4;7^2;11^1;11597^1,11597,8624,2899,77043
-3,3,28,49,1000000007,931428579,999996332,-1,50028,1000050036,2^2;3^1;29^1;2873707^1,2873707,348,1436853,42958102
-3,3,28,49,10000000019,7942857159,9999996344,-1,108756,10000108776,2^3;3^1;7^1;149^1;399493^1,399493,25032,133164,4423613
-3,3,28,49,100000000003,26857142859,99999996328,1,419308,99999580696,2^3;7019^1;1780873^1,1780873,56152,222609,8134403
-3,3,28,49,1000000000039,965714285753,999999996364,1,898372,999999101668,2^2;7^3;728862319^1,728862319,1372,728862318,29054738538
-3,3,49,76,1009,354,611,1,-30,1040,2^4;5^1;13^1,13,80,4,40
-3,3,49,76,10007,9530,9526,1,72,9936,2^4;3^3;23^1,23,432,11,147
-3,3,49,76,100003,10213,89515,1,168,99836,2^2;11^1;2269^1,2269,44,567,9418
-3,3,49,76,1000003,326375,989515,1,364,999640,2^3;5^1;67^1;373^1,373,2680,93,1854
-3,3,49,76,10000019,8115005,9989531,1,-2260,10002280,2^3;5^1;250057^1,250057,40,83352,1938226
-3,3,49,76,100000007,51058357,99989519,-1,-12992,99987016,2^3;719^1;17383^1,17383,5752,8691,230968
-3,3,49,76,1000000007,341247143,999989519,-1,-38676,999961332,2^2;3^1;67^1;227^1;5479^1,5479,182508,2739,81889
-3,3,49,76,10000000019,4865560651,9999989531,1,-20172,10000020192,2^5;3^1;37^1;131^1;21491^1,21491,465312,21490,713883
-3,3,49,76,100000000003,71538901605,99999989515,-1,588620,100000588624,2^4;6250036789^1,6250036789,16,2083345596,76127966934
-3,3,49,76,1000000000039,716533180807,999999989551,-1,1766264,1000001766304,2^5;17^1;211^1;1933^1;4507^1,4507,221877472,4506,179624
-3,4,7,21,1009,114,820,1,-6,1016,2^3;127^1,127,8,63,629
-3,4,7,21,10007,8897,9818,1,-108,10116,2^2;3^2;281^1,281,36,14,187
-3,4,7,21,100003,77782,99814,-1,188,100192,2^5;31^1;101^1,101,992,50,831
-3,4,7,21,1000003,777782,999814,-1,1276,1001280,2^6;3^1;5^1;7^1;149^1,149,6720,74,1475
-3,4,7,21,10000019,5555568,9999830,1,-1516,10001536,2^7;78137^1,78137,128,39068,908468
-3,4,7,21,100000007,88888897,99999818,1,-10092,100010100,2^2;3^1;5^2;333367^1,333367,300,166683,4429672
-3,4,7,21,1000000007,888888897,999999818,-1,-2236,999997772,2^2;23^1;10869541^1,10869541,92,1811590,54161746
-3,4,7,21,10000000019,5555555568,9999999830,1,168508,9999831512,2^3;11^1;113634449^1,113634449,88,113634448,3774854654
-3,4,7,21,100000000003,77777777782,99999999814,-1,389668,100000389672,2^3;3^4;154321589^1,154321589,648,38580397,1409774352
-3,4,7,21,1000000000039,777777777810,999999999850,1,-1527392,1000001527432,2^3;5399^1;23152471^1,23152471,43192,4630494,184586018
-3,4,13,31,1009,164,172,-1,-14,996,2^2;3^1;83^1,83,12,82,819
-3,4,13,31,10007,7103,9170,1,168,9840,2^4;3^1;5^1;41^1,41,240,8,107
-3,4,13,31,100003,41938,99166,-1,-104,99900,2^2;3^3;5^2;37^1,37,2700,12,200
-3,4,13,31,1000003,548390,999166,-1,-116,999888,2^4;3^1;37^1;563^1,563,1776,562,11202
-3,4,13,31,10000019,9677439,9999182,1,1368,9998652,2^2;3^1;17^1;23^1;2131^1,2131,4692,355,8255
-3,4,13,31,100000007,22580648,99999170,-1,6200,100006208,2^6;23^1;67939^1,67939,1472,67938,1805482
-3,4,13,31,1000000007,32258066,999999170,-1,11652,1000011660,2^2;3^1;5^1;811^1;20551^1,20551,48660,10275,307196
-3,4,13,31,10000000019,3225806459,9999999182,-1,118828,10000118848,2^6;23^1;6793559^1,6793559,1472,3396779,112838556
-3,4,13,31,100000000003,80645161294,99999999166,1,156596,99999843408,2^4;3^4;4937^1;15629^1,15629,6398352,7814,285534
-3,4,13,31,1000000000039,645161290349,999999999202,1,-140060,1000000140100,2^2;5^2;13^1;11239^1;68443^1,68443,14610700,11407,454719
-3,4,21,43,1009,458,834,1,38,972,2^2;3^5,3,324,1,10
-3,4,21,43,10007,8735,7814,-1,-60,9948,2^2;3^1;829^1,829,12,23,306
-3,4,21,43,100003,94532,97810,1,-548,100552,2^3;12569^1,12569,8,6284,104376
-3,4,21,43,1000003,424079,997810,1,-1192,1001196,2^2;3^2;7^1;29^1;137^1,137,7308,136,2711
-3,4,21,43,10000019,4445974,9997826,-1,-636,9999384,2^3;3^1;373^1;1117^1,1117,8952,558,12976
-3,4,21,43,100000007,3419974,99997814,-1,-8772,99991236,2^2;3^1;571^1;14593^1,14593,6852,14592,387789
-3,4,21,43,1000000007,164158689,999997814,1,-15088,1000015096,2^3;1103^1;113329^1,113329,8824,3148,94117
-3,4,21,43,10000000019,1792065668,9999997826,-1,35064,10000035084,2^2;3^1;13^1;19^1;29^1;317^1;367^1,367,27248052,122,4053
-3,4,21,43,100000000003,73187414504,99999997810,-1,62720,100000062724,2^2;19^2;69252121^1,69252121,1444,69252120,2530556194
-3,4,21,43,1000000000039,484268125875,999999997846,-1,1503464,1000001503504,2^4;62500093969^1,62500093969,16,10416682328,415241636172
-3,4,31,57,1009,104,428,-1,10,1020,2^2;3^1;5^1;17^1,17,60,16,160
-3,4,31,57,10007,2667,5390,-1,-68,9940,2^2;5^1;7^1;71^1,71,140,70,931
-3,4,31,57,100003,25213,95386,-1,572,100576,2^5;7^1;449^1,449,224,448,7442
-3,4,31,57,1000003,369073,995386,1,-1180,1001184,2^5;3^1;10429^1,10429,96,10428,207847
-3,4,31,57,10000019,3872653,9995402,-1,2476,10002496,2^6;7^1;83^1;269^1,269,37184,67,1558
-3,4,31,57,100000007,59389219,99995390,1,1272,99998736,2^4;3^1;43^1;48449^1,48449,2064,24224,643764
-3,4,31,57,1000000007,412605592,999995390,1,3888,999996120,2^3;3^2;5^1;2777767^1,2777767,360,462961,13841309
-3,4,31,57,10000000019,3697205986,9999995402,1,21268,9999978752,2^8;37^1;1055741^1,1055741,9472,1055740,35070924
-3,4,31,57,100000000003,84860298899,99999995386,-1,-176980,99999823024,2^4;67^1;93283417^1,93283417,1072,31094472,1136229602
-3,4,31,57,1000000000039,275503573761,999999995422,1,-751900,1000000751940,2^2;3^2;5^1;107^1;51921119^1,51921119,19260,25960559,1034869324
-3,4,43,73,1009,673,540,1,34,976,2^4;61^1,61,16,20,200
-3,4,43,73,10007,3523,1466,-1,80,10088,2^3;13^1;97^1,97,104,12,160
-3,4,43,73,100003,3900,91462,-1,388,100392,2^3;3^1;47^1;89^1,89,1128,88,1462
-3,4,43,73,1000003,181245,991462,-1,1204,1001208,2^3;3^1;13^1;3209^1,3209,312,3208,63941
-3,4,43,73,10000019,590097,9991478,-1,3172,10003192,2^3;137^1;9127^1,9127,1096,4563,106106
-3,4,43,73,100000007,45626980,99991466,-1,-8248,99991760,2^4;5^1;11^1;37^2;83^1,83,1204720,41,1090
-3,4,43,73,1000000007,495258171,999991466,-1,4008,1000004016,2^4;3^1;11^2;167^1;1031^1,1031,969936,103,3080
-3,4,43,73,10000000019,927291889,9999991478,-1,71156,10000071176,2^3;1250008897^1,1250008897,8,1250008896,41524396709
-3,4,43,73,100000000003,10748155955,99999991462,1,-100844,100000100848,2^4;6250006303^1,6250006303,16,3125003151,114191393404
-3,4,43,73,1000000000039,177028451009,999999991498,-1,1107168,1000001107208,2^3;199^1;6803^1;92333^1,92333,10830376,46166,1840322
-3,4,57,91,1009,264,666,1,-2,1012,2^2;11^1;23^1,23,44,22,220
-3,4,57,91,10007,4186,5545,1,-184,10192,2^4;7^2;13^1,13,784,6,80
-3,4,57,91,100003,25629,85534,-1,232,100236,2^2;3^1;8353^1,8353,12,8352,138725
-3,4,57,91,1000003,445783,985534,-1,196,1000200,2^3;3^1;5^2;1667^1,1667,600,833,16604
-3,4,57,91,10000019,7381313,9985550,-1,-1068,9998952,2^3;3^1;416623^1,416623,24,138874,3229307
-3,4,57,91,100000007,57370936,99985538,-1,-6768,99993240,2^3;3^2;5^1;37^1;7507^1,7507,13320,3753,99738
-3,4,57,91,1000000007,875803449,999985538,-1,18696,1000018704,2^4;3^1;20833723^1,20833723,48,10416861,311436570
-3,4,57,91,10000000019,1310387729,9999985550,-1,-139116,9999860904,2^3;3^2;11^1;17^1;742711^1,742711,13464,371355,12336147
-3,4,57,91,100000000003,67136636951,99999985534,1,248360,99999751644,2^2;3^2;13^1;17^1;257^1;48907^1,48907,2044692,8151,297848
-3,4,57,91,1000000000039,667219572907,999999985570,-1,-1465704,999998534336,2^6;15624977099^1,15624977099,64,15624977098,622860604847
-3,6,14,38,1009,267,97,-1,-34,976,2^4;61^1,61,16,20,200
-3,6,14,38,10007,5795,9095,-1,124,10132,2^2;17^1;149^1,149,68,74,984
-3,6,14,38,100003,42108,99091,-1,140,100144,2^4;11^1;569^1,569,176,142,2359
-3,6,14,38,1000003,894741,999091,1,104,999900,2^2;3^2;5^2;11^1;101^1,101,9900,100,1994
-3,6,14,38,10000019,3684219,9999107,-1,3384,10003404,2^2;3^1;833617^1,833617,12,29772,692304
-3,6,14,38,100000007,10526318,99999095,1,-9168,100009176,2^3;3^1;4167049^1,4167049,24,347254,9228423
-3,6,14,38,1000000007,421052636,999999095,1,-27592,1000027600,2^4;5^2;11^1;13^1;17483^1,17483,57200,17482,522666
-3,6,14,38,10000000019,9473684230,9999999107,1,152124,9999847896,2^3;3^1;19^1;21929491^1,21929491,456,7309830,242827297
-3,6,14,38,100000000003,73684210530,99999999091,-1,93988,100000093992,2^3;3^1;113^1;36873191^1,36873191,2712,36873190,1347390944
-3,6,14,38,1000000000039,315789473698,999999999127,1,82224,999999917816,2^3;10531^1;11869717^1,11869717,84248,11869716,473164117
-3,6,38,74,1009,509,968,1,50,960,2^6;3^1;5^1,5,192,2,20
-3,6,38,74,10007,6864,2903,1,-40,10048,2^6;157^1,157,64,52,692
-3,6,38,74,100003,40205,92899,-1,436,100440,2^3;3^4;5^1;31^1,31,3240,15,250
-3,6,38,74,1000003,320948,992899,1,388,999616,2^6;15619^1,15619,64,5206,103764
-3,6,38,74,10000019,4020279,9992915,1,-5040,10005060,2^2;3^1;5^1;13^1;101^1;127^1,127,78780,126,2930
-3,6,38,74,100000007,92905413,99992903,-1,-3144,99996864,2^6;3^1;11^1;113^1;419^1,419,238656,418,11109
-3,6,38,74,1000000007,847972980,999992903,1,26520,999973488,2^4;3^1;61^1;341521^1,341521,2928,170760,5105272
-3,6,38,74,10000000019,4020270279,9999992915,1,138848,9999861172,2^2;7^1;357137899^1,357137899,28,59522983,1977310696
-3,6,38,74,100000000003,40202702705,99999992899,-1,-329716,99999670288,2^4;7^1;892854199^1,892854199,112,148809033,5437661983
-3,6,38,74,1000000000039,469594594614,999999992935,1,-1913336,1000001913376,2^5;5869^1;5324597^1,5324597,187808,1331149,53063776
-3,7,12,37,1009,411,454,1,2,1008,2^4;3^2;7^1,7,144,1,10
-3,7,12,37,10007,2977,9452,-1,-40,9968,2^4;7^1;89^1,89,112,11,147
-3,7,12,37,100003,24327,99448,1,-68,100072,2^3;7^1;1787^1,1787,56,893,14833
-3,7,12,37,1000003,513517,999448,-1,-1192,998812,2^2;249703^1,249703,4,249702,4976954
-3,7,12,37,10000019,2432439,9999464,1,3884,9996136,2^3;17^1;31^1;2371^1,2371,4216,1185,27556
-3,7,12,37,100000007,48648654,99999452,1,-6032,100006040,2^3;5^1;2500151^1,2500151,40,1250075,33221275
-3,7,12,37,1000000007,756756764,999999452,-1,17348,1000017356,2^2;13^1;53^1;362851^1,362851,2756,120950,3616085
-3,7,12,37,10000000019,2432432439,9999999464,1,-176676,10000176696,2^3;3^2;17^1;2089^1;3911^1,3911,2556936,1955,64944
-3,7,12,37,100000000003,24324324327,99999999448,1,437620,99999562384,2^4;6249972649^1,6249972649,16,6249972648,228381557049
-3,7,12,37,1000000000039,351351351367,999999999484,1,471392,999999528648,2^3;3^1;23^1;311^1;5825059^1,5825059,171672,2912529,116102543
-3,7,21,52,1009,11,843,-1,2,1012,2^2;11^1;23^1,23,44,22,220
-3,7,21,52,10007,6833,7823,1,72,9936,2^4;3^3;23^1,23,432,11,147
-3,7,21,52,100003,2886,97819,-1,-572,99432,2^3;3^2;1381^1,1381,72,460,7641
-3,7,21,52,1000003,644234,997819,1,-856,1000860,2^2;3^1;5^1;7^1;2383^1,2383,420,1191,23739
-3,7,21,52,10000019,5673089,9997835,-1,-936,9999084,2^2;3^1;29^1;59^1;487^1,487,20532,54,1256
-3,7,21,52,100000007,6730771,99997823,1,-9372,100009380,2^2;3^1;5^1;1666823^1,1666823,60,1666822,44296503
-3,7,21,52,1000000007,221153849,999997823,1,1256,999998752,2^5;17^1;1838233^1,1838233,544,229779,6869784
-3,7,21,52,10000000019,1057692311,9999997835,-1,-65276,9999934744,2^3;29^1;149^1;289283^1,289283,34568,289282,9609741
-3,7,21,52,100000000003,2884615386,99999997819,-1,490908,100000490912,2^5;7^1;97^1;863^1;5333^1,5333,18751264,1333,48710
-3,7,21,52,1000000000039,451923076942,999999997855,1,-174220,1000000174260,2^2;3^1;5^1;16666669571^1,16666669571,60,8333334785,332192867358
-3,7,37,76,1009,29,223,-1,50,1060,2^2;5^1;53^1,53,20,52,519
-3,7,37,76,10007,1410,3167,1,-116,10124,2^2;2531^1,2531,4,2530,33621
-3,7,37,76,100003,60924,93163,1,-308,100312,2^3;12539^1,12539,8,6269,104127
-3,7,37,76,1000003,503950,993163,-1,1396,1001400,2^3;3^1;5^2;1669^1,1669,600,1668,33246
-3,7,37,76,10000019,1986847,9993179,1,-948,10000968,2^3;3^1;109^1;3823^1,3823,2616,1274,29625
-3,7,37,76,100000007,24605266,99993167,-1,-13656,99986352,2^4;3^1;43^1;193^1;251^1,251,398352,125,3322
-3,7,37,76,1000000007,509210531,999993167,-1,3120,1000003128,2^3;3^1;317^1;131441^1,131441,7608,131440,3929709
-3,7,37,76,10000000019,5144736853,9999993179,-1,-26076,9999973944,2^3;3^2;138888527^1,138888527,72,138888526,4613776967
-3,7,37,76,100000000003,87236842109,99999993163,1,-553524,100000553528,2^3;44089^1;283519^1,283519,352712,283518,10360091
-3,7,37,76,1000000000039,488157894757,999999993199,-1,1791220,1000001791260,2^2;3^3;5^1;17^1;131^1;831547^1,831547,1202580,831546,33148033
-3,7,52,97,1009,646,22,-1,-46,964,2^2;241^1,241,4,120,1198
-3,7,52,97,10007,4334,6919,1,-40,10048,2^6;157^1,157,64,52,692
-3,7,52,97,100003,26806,86908,-1,340,100344,2^3;3^1;37^1;113^1,113,888,28,466
-3,7,52,97,1000003,30929,986908,1,-292,1000296,2^3;3^3;11^1;421^1,421,2376,60,1196
-3,7,52,97,10000019,5360836,9986924,-1,5780,10005800,2^3;5^2;7^2;1021^1,1021,9800,10,233
-3,7,52,97,100000007,89690729,99986912,1,11712,99988296,2^3;3^1;89^1;46811^1,46811,2136,23405,621998
-3,7,52,97,1000000007,876288667,999986912,-1,-3000,999997008,2^4;3^1;31^1;672041^1,672041,1488,134408,4018444
-3,7,52,97,10000000019,2783505161,9999986924,1,31420,9999968600,2^3;5^2;49999843^1,49999843,200,49999842,1660958799
-3,7,52,97,100000000003,86597938148,99999986908,-1,254476,100000254480,2^4;3^1;5^1;7^2;8503423^1,8503423,11760,8503422,310725321
-3,7,52,97,1000000000039,134020618563,999999986944,1,-1446616,1000001446656,2^8;3^1;1302085217^1,1302085217,768,651042608,25952600766
-3,12,19,61,1009,333,737,-1,10,1020,2^2;3^1;5^1;17^1,17,60,16,160
-3,12,19,61,10007,6072,8726,1,-132,10140,2^2;3^1;5^1;13^2,13,780,6,80
-3,12,19,61,100003,95087,98722,1,104,99900,2^2;3^3;5^2;37^1,37,2700,12,200
-3,12,19,61,1000003,360659,998722,1,-76,1000080,2^4;3^3;5^1;463^1,463,2160,66,1316
-3,12,19,61,10000019,5737718,9998738,1,980,9999040,2^6;5^1;31247^1,31247,320,15623,363290
-3,12,19,61,100000007,55737711,99998726,-1,-15144,99984864,2^5;3^1;7^1;23^1;6469^1,6469,15456,539,14325
-3,12,19,61,1000000007,573770498,999998726,-1,16092,1000016100,2^2;3^2;5^2;113^1;9833^1,9833,101700,1229,36744
-3,12,19,61,10000000019,3278688533,9999998738,-1,-103768,9999896252,2^2;2499974063^1,2499974063,4,2499974062,83047340738
-3,12,19,61,100000000003,22950819675,99999998722,1,412824,99999587180,2^2;5^1;229^1;277^1;78823^1,78823,1268660,26274,960084
-3,12,19,61,1000000000039,967213114794,999999998758,1,1167320,999998832720,2^4;3^1;5^1;4166661803^1,4166661803,240,4166661802,166096210824
-3,12,37,91,1009,934,238,-1,42,1052,2^2;263^1,263,4,262,2615
-3,12,37,91,10007,8957,3182,1,160,9848,2^3;1231^1,1231,8,615,8173
-3,12,37,91,100003,48750,93178,1,132,99872,2^5;3121^1,3121,32,780,12956
-3,12,37,91,1000003,168793,993178,-1,684,1000688,2^4;13^1;17^1;283^1,283,3536,141,2811
-3,12,37,91,10000019,8936282,9993194,1,-3428,10003448,2^3;7^2;13^2;151^1,151,66248,25,582
-3,12,37,91,100000007,64219786,99993182,1,6408,99993600,2^11;3^2;5^2;7^1;31^1,31,3225600,30,798
-3,12,37,91,1000000007,312527476,999993182,1,31272,999968736,2^5;3^1;13^1;31^1;25847^1,25847,38688,12923,386364
-3,12,37,91,10000000019,1683516488,9999993194,1,-36556,10000036576,2^5;421^1;742283^1,742283,13472,742282,24658075
-3,12,37,91,100000000003,48747252750,99999993178,1,-553956,100000553960,2^3;5^1;2500013849^1,2500013849,40,2500013848,91353528633
-3,12,37,91,1000000000039,40879120882,999999993214,1,-1935960,1000001936000,2^7;5^3;62500121^1,62500121,16000,31250060,1245725428
-3,13,28,79,1009,515,481,-1,-62,948,2^2;3^1;79^1,79,12,26,260
-3,13,28,79,10007,3219,6452,1,176,9832,2^3;1229^1,1229,8,614,8160
-3,13,28,79,100003,74181,96448,1,536,99468,2^2;3^4;307^1,307,324,102,1695
-3,13,28,79,1000003,792409,996448,-1,-996,999008,2^5;31219^1,31219,32,31218,622224
-3,13,28,79,10000019,2936716,9996464,-1,-3468,9996552,2^3;3^2;138841^1,138841,72,46280,1076172
-3,13,28,79,100000007,67594943,99996452,1,10392,99989616,2^4;3^1;2083117^1,2083117,48,173593,4613308
-3,13,28,79,1000000007,751898741,999996452,1,-5696,1000005704,2^3;113^1;1106201^1,1106201,904,1106200,33072452
-3,13,28,79,10000000019,4708860770,9999996464,-1,-86456,9999913564,2^2;49853^1;50147^1,50147,199412,50146,1665815
-3,13,28,79,100000000003,46329113927,99999996448,-1,462916,100000462920,2^3;3^1;5^1;833337191^1,833337191,120,83333719,3045114847
-3,13,28,79,1000000000039,698734177244,999999996484,-1,446688,1000000446728,2^3;223^1;560538367^1,560538367,1784,93423061,3724136293
-3,13,31,84,1009,887,509,1,10,1000,2^3;5^3,5,200,2,20
-3,13,31,84,10007,4085,5471,1,48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
-3,13,31,84,100003,40545,95467,-1,412,100416,2^6;3^1;523^1,523,192,261,4336
-3,13,31,84,1000003,167330,995467,-1,156,1000160,2^5;5^1;7^1;19^1;47^1,47,21280,46,917
-3,13,31,84,10000019,9239437,9995483,-1,3276,10003296,2^5;3^1;79^1;1319^1,1319,7584,1318,30649
-3,13,31,84,100000007,59854503,99995471,1,7664,99992344,2^3;53^1;113^1;2087^1,2087,47912,1043,27719
-3,13,31,84,1000000007,789021171,999995471,-1,28316,1000028324,2^2;131^1;1908451^1,1908451,524,12723,380385
-3,13,31,84,10000000019,2096560852,9999995483,-1,176844,10000176864,2^5;3^1;104168509^1,104168509,96,26042127,865100734
-3,13,31,84,100000000003,40542328045,99999995467,-1,-339724,99999660280,2^3;5^1;13^1;73^1;179^1;14717^1,14717,6794840,3679,134436
-3,13,31,84,1000000000039,429232804251,999999995503,-1,-868360,999999131680,2^5;5^1;43^1;145348711^1,145348711,6880,48449570,1931351854
-3,14,26,78,1009,226,219,-1,-14,996,2^2;3^1;83^1,83,12,82,819
-3,14,26,78,10007,7785,7199,-1,-128,9880,2^3;5^1;13^1;19^1,19,520,18,240
-3,14,26,78,100003,55559,97195,1,540,99464,2^3;12433^1,12433,8,1036,17208
-3,14,26,78,1000003,555559,997195,-1,-1316,998688,2^5;3^1;101^1;103^1,103,9696,17,339
-3,14,26,78,10000019,1111115,9997211,1,2836,9997184,2^7;83^1;941^1,941,10624,188,4372
-3,14,26,78,100000007,77777785,99997199,-1,4592,100004600,2^3;5^2;19^1;26317^1,26317,3800,26316,699359
-3,14,26,78,1000000007,777777785,999997199,1,-5976,1000005984,2^5;3^2;1451^1;2393^1,2393,417888,184,5502
-3,14,26,78,10000000019,1111111115,9999997211,1,-51084,10000051104,2^5;3^1;43^1;61^1;151^1;263^1,263,38023008,131,4352
-3,14,26,78,100000000003,55555555559,99999997195,1,-466660,100000466664,2^3;3^1;7^1;17^2;19^1;43^1;2521^1,2521,39666984,2520,92084
-3,14,26,78,1000000000039,555555555579,999999997231,1,446792,999999553248,2^5;3^2;14633^1;237287^1,237287,4214304,118643,4729483
-3,14,38,98,1009,650,7,1,34,976,2^4;61^1,61,16,20,200
-3,14,38,98,10007,7864,2951,-1,148,10156,2^2;2539^1,2539,4,2538,33727
-3,14,38,98,100003,64289,92947,-1,-356,99648,2^6;3^2;173^1,173,576,86,1429
-3,14,38,98,1000003,785718,992947,-1,564,1000568,2^3;181^1;691^1,691,1448,690,13753
-3,14,38,98,10000019,6428585,9992963,-1,5524,10005544,2^3;461^1;2713^1,2713,3688,2712,63064
-3,14,38,98,100000007,7142859,99992951,-1,14912,100014920,2^3;5^1;67^2;557^1,557,179560,556,14776
-3,14,38,98,1000000007,357142861,999992951,-1,-57808,999942200,2^3;5^2;31^1;161281^1,161281,6200,2560,76538
-3,14,38,98,10000000019,714285717,9999992963,-1,-77904,9999922116,2^2;3^1;833326843^1,833326843,12,24509613,814191721
-3,14,38,98,100000000003,64285714289,99999992947,-1,515956,100000515960,2^3;3^2;5^1;23^1;12077357^1,12077357,8280,3019339,110330298
-3,14,38,98,1000000000039,928571428609,999999992983,-1,1375624,1000001375664,2^4;3^1;20833361993^1,20833361993,48,10416680996,415241583074
-3,19,28,93,1009,293,516,-1,-34,976,2^4;61^1,61,16,20,200
-3,19,28,93,10007,672,7496,1,132,9876,2^2;3^1;823^1,823,12,411,5462
-3,19,28,93,100003,13384,97492,1,340,99664,2^4;6229^1,6229,16,519,8621
-3,19,28,93,1000003,445643,997492,1,-52,1000056,2^3;3^1;41669^1,41669,24,20834,415255
-3,19,28,93,10000019,2461178,9997508,1,2724,9997296,2^4;3^1;208277^1,208277,48,104138,2421573
-3,19,28,93,100000007,31421749,99997496,-1,12876,100012884,2^2;3^1;19^2;23087^1,23087,4332,23086,613521
-3,19,28,93,1000000007,13142177,999997496,-1,28008,1000028016,2^4;3^2;13^1;534203^1,534203,1872,534202,15971226
-3,19,28,93,10000000019,203106335,9999997508,-1,78972,10000078992,2^4;3^3;23148331^1,23148331,432,3858055,128161813
-3,19,28,93,100000000003,6929510158,99999997492,-1,-76796,99999923208,2^3;3^1;17^1;673^1;364187^1,364187,274584,364186,13307797
-3,19,28,93,1000000000039,596176822009,999999997528,-1,430144,1000000430184,2^3;3^1;7^1;5952383513^1,5952383513,168,744047939,29660085031
3,1,6,13,1009,265,195,-1,38,1048,2^3;131^1,131,8,26,260
3,1,6,13,10007,3696,195,-1,-108,9900,2^2;3^2;5^2;11^1,11,900,10,133
3,1,6,13,100003,78465,195,-1,108,100112,2^4;6257^1,6257,16,6256,103911
3,1,6,13,1000003,323079,195,1,-764,1000768,2^6;19^1;823^1,823,1216,822,16384
3,1,6,13,10000019,307694,195,1,1540,9998480,2^4;5^1;124981^1,124981,80,41660,968741
3,1,6,13,100000007,83076930,195,-1,-5396,99994612,2^2;17^1;191^1;7699^1,7699,12988,7698,204578
3,1,6,13,1000000007,215384618,195,1,7688,999992320,2^10;5^1;195311^1,195311,5120,39062,1167851
3,1,6,13,10000000019,8769230787,195,1,-149796,10000149816,2^3;3^1;53^1;97^1;81049^1,81049,123384,27016,897453
3,1,6,13,100000000003,78461538465,195,-1,-164852,99999835152,2^4;3^1;7^1;2039^1;145963^1,145963,685104,145962,5333628
3,1,6,13,1000000000039,492307692328,195,-1,-1290584,999998709456,2^4;3^1;19^1;1096489813^1,1096489813,912,365496604,14569841249
3,1,13,22,1009,517,792,-1,-22,988,2^2;13^1;19^1,19,52,18,180
3,1,13,22,10007,7620,792,1,-36,10044,2^2;3^4;31^1,31,324,3,40
3,1,13,22,100003,17047,792,-1,536,100540,2^2;5^1;11^1;457^1,457,220,152,2525
3,1,13,22,1000003,897731,792,1,-524,1000528,2^4;62533^1,62533,16,31266,623181
3,1,13,22,10000019,3522735,792,-1,-1812,9998208,2^7;3^3;11^1;263^1,263,38016,131,3047
3,1,13,22,100000007,76136370,792,1,-3468,100003476,2^2;3^1;8333623^1,8333623,12,2777874,73823182
3,1,13,22,1000000007,306818185,792,1,-4524,1000004532,2^2;3^1;17^1;1979^1;2477^1,2477,403716,2476,74026
3,1,13,22,10000000019,795454548,792,1,72264,9999927756,2^2;3^2;7^1;13^1;79^1;38639^1,38639,258804,19319,641764
3,1,13,22,100000000003,17045454547,792,-1,420224,100000420228,2^2;19^1;26777^1;49139^1,49139,2035052,24569,897781
3,1,13,22,1000000000039,852272727307,792,1,1553808,999998446232,2^3;149^1;467^1;1796413^1,1796413,556664,299402,11935103
3,1,22,33,1009,994,61,-1,50,1060,2^2;5^1;53^1,53,20,52,519
3,1,22,33,10007,3019,2079,-1,-104,9904,2^4;619^1,619,16,618,8213
3,1,22,33,100003,31748,2079,1,-100,100104,2^3;3^1;43^1;97^1,97,1032,24,399
3,1,22,33,1000003,746035,2079,-1,652,1000656,2^4;3^2;6949^1,6949,144,6948,138485
3,1,22,33,10000019,2063497,2079,-1,5068,10005088,2^5;73^1;4283^1,4283,2336,4282,99572
3,1,22,33,100000007,15873018,2079,-1,-17576,99982432,2^5;11^1;284041^1,284041,352,23670,629041
3,1,22,33,1000000007,15873017,2079,1,-2248,1000002256,2^4;11^1;37^1;153563^1,153563,6512,153562,4591098
3,1,22,33,10000000019,4920634931,2079,1,199068,9999800952,2^3;3^1;416658373^1,416658373,24,34721531,1153424294
3,1,22,33,100000000003,31746031748,2079,1,-5732,100000005736,2^3;12500000717^1,12500000717,8,3125000179,114191284803
3,1,22,33,1000000000039,174603174611,2079,-1,-1465128,999998534912,2^8;13^1;3449^1;87121^1,87121,11478272,87120,3472877
3,1,33,46,1009,25,380,-1,-14,996,2^2;3^1;83^1,83,12,82,819
3,1,33,46,10007,35,4416,-1,-72,9936,2^4;3^3;23^1,23,432,11,147
3,1,33,46,100003,94637,4416,-1,-204,99800,2^3;5^2;499^1,499,200,166,2758
3,1,33,46,1000003,794161,4416,1,100,999904,2^5;31247^1,31247,32,15623,311391
3,1,33,46,10000019,5006804,4416,1,5836,9994184,2^3;1249273^1,1249273,8,312318,7262487
3,1,33,46,100000007,73165767,4416,-1,-14744,99985264,2^4;109^1;57331^1,57331,1744,28665,761785
3,1,33,46,1000000007,775135876,4416,-1,-57072,999942936,2^3;3^1;41664289^1,41664289,24,5208036,155706491
3,1,33,46,10000000019,9354619584,4416,-1,130428,10000130448,2^4;3^1;7^1;11^1;2705663^1,2705663,3696,2705662,89880147
3,1,33,46,100000000003,31589673915,4416,1,-163536,100000163540,2^2;5^1;2903^1;1722359^1,1722359,58060,1722358,62937044
3,1,33,46,1000000000039,449048913062,4416,1,-688256,1000000688296,2^3;179^1;698324503^1,698324503,1432,232774834,9279135131
3,1,46,61,1009,806,163,-1,-22,988,2^2;13^1;19^1,19,52,18,180
3,1,46,61,10007,7766,8235,-1,108,10116,2^2;3^2;281^1,281,36,14,187
3,1,46,61,100003,84703,8235,-1,-224,99780,2^2;3^1;5^1;1663^1,1663,60,831,13803
3,1,46,61,1000003,10930,8235,-1,292,1000296,2^3;3^3;11^1;421^1,421,2376,60,1196
3,1,46,61,10000019,5628427,8235,1,-2672,10002692,2^2;7^1;357239^1,357239,28,178619,4153517
3,1,46,61,100000007,95628423,8235,1,3936,99996072,2^3;3^1;11^1;47^1;8059^1,8059,12408,4029,107073
3,1,46,61,1000000007,562841535,8235,-1,-22748,999977260,2^2;5^1;79^1;632897^1,632897,1580,316448,9460958
3,1,46,61,10000000019,4644808753,8235,-1,-175044,9999824976,2^4;3^3;89^1;179^1;1453^1,1453,6882192,121,4020
3,1,46,61,100000000003,15846994537,8235,-1,-460652,99999539352,2^3;3^2;31^1;149^1;199^1;1511^1,1511,66181032,1510,55178
3,1,46,61,1000000000039,453551912587,8235,-1,1079856,1000001079896,2^3;7^2;13^1;19^1;10328029^1,10328029,96824,10328028,411707597
3,1,61,78,1009,106,923,-1,-14,996,2^2;3^1;83^1,83,12,82,819
3,1,61,78,10007,7889,4033,-1,-40,9968,2^4;7^1;89^1,89,112,11,147
3,1,61,78,100003,8997,14040,1,-596,100600,2^3;5^2;503^1,503,200,502,8339
3,1,61,78,1000003,705345,14040,-1,292,1000296,2^3;3^3;11^1;421^1,421,2376,60,1196
3,1,61,78,10000019,9395318,14040,-1,-3572,9996448,2^5;7^1;11^1;4057^1,4057,2464,169,3930
3,1,61,78,100000007,17286327,14040,-1,14508,100014516,2^2;3^2;7^1;396883^1,396883,252,396882,10547308
3,1,61,78,1000000007,326709405,14040,1,16976,999983032,2^3;197^1;683^1;929^1,929,1076408,464,13873
3,1,61,78,10000000019,4779914540,14040,-1,-143964,9999856056,2^3;3^1;43^1;467^1;20749^1,20749,481944,10374,344617
3,1,61,78,100000000003,8995726497,14040,1,480536,99999519468,2^2;3^1;29^1;287354941^1,287354941,348,47892490,1750049489
3,1,61,78,1000000000039,713034188063,14040,-1,1037312,1000001037352,2^3;47^1;2659577227^1,2659577227,376,886525742,35339697231
3,1,78,97,1009,93,209,1,30,980,2^2;5^1;7^2,7,140,1,10
3,1,78,97,10007,2623,2393,-1,32,10040,2^3;5^1;251^1,251,40,125,1662
3,1,78,97,100003,71820,22407,1,-580,100584,2^3;3^2;11^1;127^1,127,792,42,698
3,1,78,97,1000003,873079,22407,1,740,999264,2^5;3^1;7^1;1487^1,1487,672,1486,29619
3,1,78,97,10000019,3714026,22407,-1,3684,10003704,2^3;3^1;416821^1,416821,24,104205,2423131
3,1,78,97,100000007,44905614,22407,-1,-14908,99985100,2^2;5^2;37^1;61^1;443^1,443,225700,442,11747
3,1,78,97,1000000007,234971217,22407,-1,-8568,999991440,2^4;3^3;5^1;7^1;66137^1,66137,15120,66136,1977292
3,1,78,97,10000000019,8576784058,22407,-1,140664,10000140684,2^2;3^1;4567^1;182471^1,182471,54804,182470,6061523
3,1,78,97,100000000003,96559110996,22407,1,54804,99999945200,2^4;5^2;619^1;403877^1,403877,247600,201938,7379059
3,1,78,97,1000000000039,475967331657,22407,-1,223960,1000000224000,2^8;3^2;5^3;3472223^1,3472223,288000,1736111,69206831
3,2,3,11,1009,828,33,-1,22,1032,2^3;3^1;43^1,43,24,42,420
3,2,3,11,10007,8190,33,1,24,9984,2^8;3^1;13^1,13,768,6,80
3,2,3,11,100003,27276,33,-1,-200,99804,2^2;3^1;8317^1,8317,12,4158,69064
3,2,3,11,1000003,636368,33,1,1124,998880,2^5;3^1;5^1;2081^1,2081,480,130,2592
3,2,3,11,10000019,3636373,33,1,4796,9995224,2^3;1249403^1,1249403,8,624701,14526485
3,2,3,11,100000007,81818190,33,1,6424,99993584,2^4;307^1;20357^1,20357,4912,20356,540970
3,2,3,11,1000000007,90909094,33,1,14136,999985872,2^4;3^1;20833039^1,20833039,48,771594,23068619
3,2,3,11,10000000019,7272727289,33,-1,108100,10000108120,2^3;5^1;19^1;839^1;15683^1,15683,637640,15682,520945
3,2,3,11,100000000003,27272727276,33,-1,499352,100000499356,2^2;197^1;929^1;136603^1,136603,732052,15178,554623
3,2,3,11,1000000000039,363636363653,33,-1,696332,1000000696372,2^2;137^1;229^1;7968641^1,7968641,125492,7968640,317654990
3,2,11,23,1009,937,621,-1,-22,988,2^2;13^1;19^1,19,52,18,180
3,2,11,23,10007,9428,621,-1,112,10120,2^3;5^1;11^1;23^1,23,440,11,147
3,2,11,23,100003,44930,621,-1,92,100096,2^8;17^1;23^1,23,4352,2,34
3,2,11,23,1000003,579713,621,1,548,999456,2^5;3^1;29^1;359^1,359,2784,179,3568
3,2,11,23,10000019,8550742,621,1,-4412,10004432,2^4;17^1;36781^1,36781,272,36780,855264
3,2,11,23,100000007,24637684,621,-1,-1824,99998184,2^3;3^1;11^1;13^1;29137^1,29137,3432,14568,387151
3,2,11,23,1000000007,637681165,621,-1,13928,1000013936,2^4;62500871^1,62500871,16,31250435,934305283
3,2,11,23,10000000019,7681159436,621,-1,77200,10000077220,2^2;5^1;7^1;557^1;128239^1,128239,77980,128238,4259975
3,2,11,23,100000000003,27536231886,621,1,-109084,100000109088,2^5;3^4;11^1;3507299^1,3507299,28512,3507298,128160910
3,2,11,23,1000000000039,536231884080,621,1,633776,999999366264,2^3;3^2;12697^1;1093871^1,1093871,914184,546935,21802545
3,2,23,39,1009,893,439,-1,58,1068,2^2;3^1;89^1,89,12,88,879
3,2,23,39,10007,502,2457,-1,-112,9896,2^3;1237^1,1237,8,309,4107
3,2,23,39,100003,85840,2457,-1,-100,99904,2^6;7^1;223^1,223,448,222,3688
3,2,23,39,1000003,990236,2457,1,-1292,1001296,2^4;62581^1,62581,16,2980,59397
3,2,23,39,10000019,5848608,2457,-1,-1492,9998528,2^6;156227^1,156227,64,78113,1816401
3,2,23,39,100000007,77533584,2457,-1,3432,100003440,2^4;3^1;5^1;269^1;1549^1,1549,64560,1548,41139
3,2,23,39,1000000007,808302815,2457,-1,-9592,999990416,2^4;37^1;109^1;15497^1,15497,64528,3874,115823
3,2,23,39,10000000019,573870576,2457,-1,-86424,9999913596,2^2;3^1;23^1;1997^1;18143^1,18143,551172,18142,602665
3,2,23,39,100000000003,85836385840,2457,-1,346036,100000346040,2^3;3^3;5^1;7^1;1361^1;9719^1,9719,10289160,9718,355108
3,2,23,39,1000000000039,199023199032,2457,-1,-1182884,999998817156,2^2;3^3;9259248307^1,9259248307,108,60124989,2396770682
3,2,39,59,1009,307,495,-1,22,1032,2^3;3^1;43^1,43,24,42,420
3,2,39,59,10007,3572,6549,1,-64,10072,2^3;1259^1,1259,8,629,8359
3,2,39,59,100003,3620,6549,-1,-356,99648,2^6;3^2;173^1,173,576,86,1429
3,2,39,59,1000003,232709,6549,1,-404,1000408,2^3;23^1;5437^1,5437,184,1812,36117
3,2,39,59,10000019,8158514,6549,-1,-3984,9996036,2^2;3^1;73^1;11411^1,11411,876,5705,132662
3,2,39,59,100000007,3847917,6549,-1,-14424,99985584,2^4;3^1;2083033^1,2083033,48,2083032,55357461
3,2,39,59,1000000007,946862124,6549,-1,-32628,999967380,2^2;3^1;5^1;2903^1;5741^1,5741,174180,2870,85806
3,2,39,59,10000000019,192395787,6549,-1,-37660,9999962360,2^3;5^1;17^1;14705827^1,14705827,680,4901942,162838989
3,2,39,59,100000000003,35822262943,6549,-1,-515228,99999484776,2^3;3^2;61^1;22768553^1,22768553,4392,11384276,415995210
3,2,39,59,1000000000039,423270728373,6549,-1,469664,1000000469704,2^3;761^1;164257633^1,164257633,6088,27376272,1091304086
3,2,59,83,1009,470,67,1,34,976,2^4;61^1,61,16,20,200
3,2,59,83,10007,6207,4186,1,20,9988,2^2;11^1;227^1,227,44,113,1502
3,2,59,83,100003,1840,14193,-1,-620,99384,2^3;3^1;41^1;101^1,101,984,50,831
3,2,59,83,1000003,908057,14193,1,220,999784,2^3;47^1;2659^1,2659,376,1329,26490
3,2,59,83,10000019,4121759,14193,1,-1716,10001736,2^3;3^2;53^1;2621^1,2621,3816,2620,60925
3,2,59,83,100000007,5580217,14193,1,7764,99992244,2^2;3^1;11^1;757517^1,757517,132,757516,20131310
3,2,59,83,1000000007,18389348,14193,-1,-30800,999969208,2^3;7^1;17856593^1,17856593,56,17856592,533864832
3,2,59,83,10000000019,8757133816,14193,1,-95244,10000095264,2^5;3^2;821^1;42293^1,42293,236448,42292,1404910
3,2,59,83,100000000003,40266328474,14193,1,423644,99999576360,2^3;3^2;5^1;107^1;193^1;13451^1,13451,7434360,6725,245740
3,2,59,83,1000000000039,564996829446,14193,1,-727348,1000000727388,2^2;3^2;13^1;1429^1;1495279^1,1495279,668772,747639,29803236
3,3,11,26,1009,171,624,-1,14,1024,2^10,2,512,1,10
3,3,11,26,10007,9479,624,1,-80,10088,2^3;13^1;97^1,97,104,12,160
3,3,11,26,100003,482,624,1,-528,100532,2^2;41^1;613^1,613,164,51,848
3,3,11,26,1000003,774042,624,-1,1332,1001336,2^3;7^1;17881^1,17881,56,745,14850
3,3,11,26,10000019,9278865,624,1,2652,9997368,2^3;3^1;71^1;5867^1,5867,1704,5866,136406
3,3,11,26,100000007,17788464,624,1,6768,99993240,2^3;3^2;5^1;37^1;7507^1,7507,13320,3753,99738
3,3,11,26,1000000007,870192315,624,-1,3600,1000003608,2^3;3^2;13888939^1,13888939,72,6944469,207621241
3,3,11,26,10000000019,8509615402,624,1,-131700,10000131720,2^3;3^1;5^1;47^1;223^1;7951^1,7951,1257720,3975,132047
3,3,11,26,100000000003,480769232,624,1,155236,99999844768,2^5;3124995149^1,3124995149,32,3124995148,114191100964
3,3,11,26,1000000000039,408653846171,624,-1,926828,1000000926868,2^2;59^1;1187^1;1447^1;2467^1,2467,405351004,822,32768
3,3,26,47,1009,128,216,1,34,976,2^4;61^1,61,16,20,200
3,3,26,47,10007,9610,3243,-1,76,10084,2^2;2521^1,2521,4,2520,33488
3,3,26,47,100003,99449,3243,1,24,99980,2^2;5^1;4999^1,4999,20,4998,83016
3,3,26,47,1000003,653102,3243,1,-1160,1001164,2^2;17^1;14723^1,14723,68,7361,146717
3,3,26,47,10000019,3367260,3243,-1,604,10000624,2^4;17^1;36767^1,36767,272,18383,427470
3,3,26,47,100000007,95097140,3243,1,-13544,100013552,2^4;379^1;16493^1,16493,6064,2356,62612
3,3,26,47,1000000007,629047184,3243,1,-20580,1000020588,2^2;3^1;7^1;23^1;517609^1,517609,1932,129402,3868778
3,3,26,47,10000000019,1387604074,3243,-1,102936,10000102956,2^2;3^1;47^1;67^1;264637^1,264637,37788,88212,2930340
3,3,26,47,100000000003,91766882520,3243,-1,-16524,99999983480,2^3;5^1;89^1;28089883^1,28089883,3560,28089882,1026438251
3,3,26,47,1000000000039,405180388546,3243,-1,1760328,1000001760368,2^4;13^1;4807700771^1,4807700771,208,2403850385,95825017559
3,3,47,74,1009,323,687,-1,-6,1004,2^2;251^1,251,4,25,250
3,3,47,74,10007,963,9768,-1,24,10032,2^4;3^1;11^1;19^1,19,528,18,240
3,3,47,74,100003,74604,9768,-1,-544,99460,2^2;5^1;4973^1,4973,20,1243,20646
3,3,47,74,1000003,87532,9768,-1,220,1000224,2^5;3^2;23^1;151^1,151,6624,25,499
3,3,47,74,10000019,4732811,9768,1,412,9999608,2^3;31^1;61^1;661^1,661,15128,132,3070
3,3,47,74,100000007,79883299,9768,1,3696,99996312,2^3;3^1;13^1;17^2;1109^1,1109,90168,1108,29446
3,3,47,74,1000000007,413083542,9768,-1,-41952,999958056,2^3;3^1;163^1;255613^1,255613,3912,127806,3821062
3,3,47,74,10000000019,3823710082,9768,-1,-154556,9999845464,2^3;7^1;19^1;9398351^1,9398351,1064,4699175,156103215
3,3,47,74,100000000003,74600737104,9768,-1,180020,100000180024,2^3;1531^1;8164613^1,8164613,12248,8164612,298344794
3,3,47,74,1000000000039,946253071291,9768,-1,-1601456,999998398584,2^3;3^2;47^1;295507801^1,295507801,3384,98502600,3926622653
3,6,13,37,1009,695,777,1,18,992,2^5;31^1,31,32,30,300
3,6,13,37,10007,9429,777,1,-36,10044,2^2;3^4;31^1,31,324,3,40
3,6,13,37,100003,49810,777,-1,52,100056,2^3;3^1;11^1;379^1,379,264,189,3140
3,6,13,37,1000003,861008,777,1,-1580,1001584,2^4;59^1;1061^1,1061,944,530,10564
3,6,13,37,10000019,4980706,777,1,1184,9998836,2^2;23^1;251^1;433^1,433,23092,432,10046
3,6,13,37,100000007,42471047,777,-1,11536,100011544,2^3;17^1;23^1;31973^1,31973,3128,15986,424835
3,6,13,37,1000000007,501930507,777,-1,-35968,999964040,2^3;5^1;593^1;42157^1,42157,23720,42156,1260353
3,6,13,37,10000000019,6409266423,777,1,82740,9999917280,2^5;3^2;5^1;6944387^1,6944387,1440,6944386,230687510
3,6,13,37,100000000003,49806949810,777,-1,301048,100000301052,2^2;3^1;601^1;863^1;16067^1,16067,6223956,16066,587072
3,6,13,37,1000000000039,386100386117,777,-1,1231672,1000001231712,2^5;3^3;7^1;1483^1;111493^1,111493,8969184,342,13634
3,6,37,73,1009,6,735,1,-46,1056,2^5;3^1;11^1,11,96,10,100
3,6,37,73,10007,4684,6789,-1,-48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
3,6,37,73,100003,443,6789,-1,-428,99576,2^3;3^3;461^1,461,216,460,7641
3,6,37,73,1000003,778174,6789,1,-884,1000888,2^3;7^1;61^1;293^1,293,3416,73,1456
3,6,37,73,10000019,4949193,6789,-1,-5664,9994356,2^2;3^2;227^1;1223^1,1223,8172,611,14208
3,6,37,73,100000007,43968188,6789,1,-784,100000792,2^3;31^1;97^1;4157^1,4157,24056,4156,110448
3,6,37,73,1000000007,121520108,6789,-1,-2960,999997048,2^3;6551^1;19081^1,19081,52408,2385,71306
3,6,37,73,10000000019,6809544866,6789,1,138468,9999861552,2^4;3^2;5441^1;12763^1,12763,783504,1418,47105
3,6,37,73,100000000003,35307114452,6789,-1,355712,100000355716,2^2;2083^1;12001963^1,12001963,8332,2000327,73094368
3,6,37,73,1000000000039,33141847108,6789,-1,767672,1000000767712,2^5;37^1;844595243^1,844595243,1184,422297621,16834107980
3,11,23,66,1009,408,358,-1,6,1016,2^3;127^1,127,8,63,629
3,11,23,66,10007,5978,2376,1,-72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
3,11,23,66,100003,31947,2376,1,196,99808,2^5;3119^1,3119,32,1559,25895
3,11,23,66,1000003,319447,2376,-1,920,1000924,2^2;37^1;6763^1,6763,148,6762,134778
3,11,23,66,10000019,7638905,2376,-1,2280,10002300,2^2;3^1;5^2;7^1;11^1;433^1,433,23100,432,10046
3,11,23,66,100000007,59722228,2376,1,13272,99986736,2^4;3^1;2083057^1,2083057,48,2083056,55358099
3,11,23,66,1000000007,597222228,2376,1,-29008,1000029016,2^3;7^1;53^1;347^1;971^1,971,1029896,485,14501
3,11,23,66,10000000019,7638888905,2376,1,152604,9999847416,2^3;3^1;13^1;32050793^1,32050793,312,8012698,266176067
3,11,23,66,100000000003,31944444447,2376,1,-173148,100000173152,2^5;11^2;19^1;521^1;2609^1,2609,38328928,2608,95300
3,11,23,66,1000000000039,819444444478,2376,-1,-832160,999999167880,2^3;3^1;5^1;47^1;177304817^1,177304817,5640,177304816,7067926196
3,11,26,71,1009,172,168,1,-50,1060,2^2;5^1;53^1,53,20,52,519
3,11,26,71,10007,3666,3195,-1,168,10176,2^6;3^1;53^1,53,192,26,346
3,11,26,71,100003,92962,3195,-1,212,100216,2^3;12527^1,12527,8,12526,208053
3,11,26,71,1000003,295777,3195,-1,1016,1001020,2^2;5^1;50051^1,50051,20,50050,997576
3,11,26,71,10000019,6056351,3195,-1,1812,10001832,2^3;3^1;83^1;5021^1,5021,1992,1255,29184
3,11,26,71,100000007,67605640,3195,1,15600,99984408,2^3;3^1;4166017^1,4166017,24,694336,18452275
3,11,26,71,1000000007,253521130,3195,1,40880,999959128,2^3;7^1;241^1;74093^1,74093,13496,37046,1107578
3,11,26,71,10000000019,5211267617,3195,-1,17676,10000017696,2^5;3^1;31^1;547^1;6143^1,6143,1627872,3071,102017
3,11,26,71,100000000003,2816901410,3195,1,-412632,100000412636,2^2;71^1;8179^1;43051^1,43051,2322836,43050,1573100
3,11,26,71,1000000000039,676056338056,3195,-1,254668,1000000254708,2^2;3^2;7^1;13^1;47^1;6494689^1,6494689,153972,1623672,64724660
3,13,22,69,1009,881,854,-1,-38,972,2^2;3^5,3,324,1,10
3,13,22,69,10007,5642,1863,-1,32,10040,2^3;5^1;251^1,251,40,125,1662
3,13,22,69,100003,90987,1863,1,-428,100432,2^4;6277^1,6277,16,1569,26061
3,13,22,69,1000003,808378,1863,-1,-564,999440,2^4;5^1;13^1;31^2,31,32240,3,60
3,13,22,69,10000019,9645753,1863,1,-2148,10002168,2^3;3^2;11^1;73^1;173^1,173,57816,43,1000
3,13,22,69,100000007,54911439,1863,-1,6664,100006672,2^4;6250417^1,6250417,16,3125208,83053731
3,13,22,69,1000000007,578099845,1863,-1,16632,1000016640,2^8;3^2;5^1;7^1;12401^1,12401,80640,6200,185364
3,13,22,69,10000000019,9210950100,1863,-1,89596,10000089616,2^4;11^1;31^1;1832861^1,1832861,5456,1832860,60886292
3,13,22,69,100000000003,82286634465,1863,-1,450256,100000450260,2^2;3^4;5^1;61728673^1,61728673,1620,20576224,751880103
3,13,22,69,1000000000039,619967793907,1863,-1,324232,1000000324272,2^4;3^1;191^1;7591^1;14369^1,14369,69594288,14368,572754
3,13,37,94,1009,958,714,-1,22,1032,2^3;3^1;43^1,43,24,42,420
3,13,37,94,10007,2543,6768,1,156,9852,2^2;3^1;821^1,821,12,820,10897
3,13,37,94,100003,2528,6768,-1,300,100304,2^4;6269^1,6269,16,6268,104110
3,13,37,94,1000003,110374,6768,1,544,999460,2^2;5^1;7^1;11^2;59^1,59,16940,29,579
3,13,37,94,10000019,2380325,6768,-1,4788,10004808,2^3;3^1;11^1;37897^1,37897,264,12632,293739
3,13,37,94,100000007,27526599,6768,-1,-8004,99992004,2^2;3^1;7^1;1190381^1,1190381,84,1190380,31634855
3,13,37,94,1000000007,615691495,6768,-1,-13008,999987000,2^3;3^1;5^3;257^1;1297^1,1297,771000,1296,38747
3,13,37,94,10000000019,4933510649,6768,1,-31644,10000031664,2^4;3^1;7^1;19^1;733^1;2137^1,2137,4679472,2136,70957
3,13,37,94,100000000003,30186170215,6768,-1,-610788,99999389216,2^5;3124980913^1,3124980913,32,7370238,269317408
3,13,37,94,1000000000039,530585106405,6768,-1,1748672,1000001748712,2^3;71^1;251^1;7014209^1,7014209,142568,7014208,279608336
5,1,4,11,1009,521,165,-1,-2,1008,2^4;3^2;7^1,7,144,1,10
5,1,4,11,10007,8492,165,-1,96,10104,2^3;3^1;421^1,421,24,210,2791
5,1,4,11,100003,6062,165,1,272,99732,2^2;3^1;8311^1,8311,12,4155,69014
5,1,4,11,1000003,696973,165,-1,52,1000056,2^3;3^1;41669^1,41669,24,20834,415255
5,1,4,11,10000019,3030310,165,1,2124,9997896,2^3;3^1;416579^1,416579,24,416578,9686897
5,1,4,11,100000007,84848492,165,-1,-16768,99983240,2^3;5^1;7^1;357083^1,357083,280,357082,9489606
5,1,4,11,1000000007,575757581,165,-1,54476,1000054484,2^2;11^1;13^1;59^1;29633^1,29633,33748,29632,885919
5,1,4,11,10000000019,9393939413,165,-1,74812,10000074832,2^4;11^1;17^1;19^1;175909^1,175909,56848,175908,5843538
5,1,4,11,100000000003,6060606062,165,1,-28552,100000028556,2^2;3^2;2777778571^1,2777778571,36,1388889285,50751693702
5,1,4,11,1000000000039,969696969736,165,-1,-1261440,999998738600,2^3;5^2;4999993693^1,4999993693,200,2499996846,99657717119
5,1,11,20,1009,1005,1000,1,-46,1056,2^5;3^1;11^1,11,96,10,100
5,1,11,20,10007,5655,1000,-1,112,10120,2^3;5^1;11^1;23^1,23,440,11,147
5,1,11,20,100003,98504,1000,1,164,99840,2^9;3^1;5^1;13^1,13,7680,12,200
5,1,11,20,1000003,985004,1000,1,-1076,1001080,2^3;5^1;29^1;863^1,863,1160,862,17182
5,1,11,20,10000019,9450019,1000,-1,5500,10005520,2^4;5^1;7^1;17^1;1051^1,1051,9520,525,12209
5,1,11,20,100000007,56500005,1000,-1,-11460,99988548,2^2;3^1;11^1;401^1;1889^1,1889,52932,472,12544
5,1,11,20,1000000007,565000005,1000,-1,14148,1000014156,2^2;3^2;19^1;1462009^1,1462009,684,243668,7285029
5,1,11,20,10000000019,9450000019,1000,-1,-32900,9999967120,2^4;5^1;11^1;13^1;17^1;51419^1,51419,194480,25709,854035
5,1,11,20,100000000003,98500000004,1000,1,299404,99999700600,2^3;5^2;2971^1;168293^1,168293,594200,168292,6149594
5,1,11,20,1000000000039,845000000034,1000,1,82664,999999917376,2^6;3^1;43^1;1399^1;86579^1,86579,11550144,43289,1725636
5,1,11,76,1009,21,773,-1,-14,996,2^2;3^1;83^1,83,12,82,819
5,1,11,76,10007,2437,3800,1,132,9876,2^2;3^1;823^1,823,12,411,5462
5,1,11,76,100003,659,3800,1,-436,100440,2^3;3^4;5^1;31^1,31,3240,15,250
5,1,11,76,1000003,217107,3800,-1,-1356,998648,2^3;7^1;17^1;1049^1,1049,952,1048,20889
5,1,11,76,10000019,4276325,3800,-1,1660,10001680,2^4;5^1;13^1;59^1;163^1,163,61360,27,628
5,1,11,76,100000007,3289475,3800,-1,-5512,99994496,2^7;7^2;107^1;149^1,149,671104,148,3934
5,1,11,76,1000000007,506578952,3800,-1,14616,1000014624,2^5;3^2;7^1;496039^1,496039,2016,82673,2471704
5,1,11,76,10000000019,7960526332,3800,1,96536,9999903484,2^2;61^1;283^1;144817^1,144817,69052,24136,801781
5,1,11,76,100000000003,48026315792,3800,1,218964,99999781040,2^4;5^1;701^1;1783163^1,1783163,56080,891581,32579448
5,1,11,76,1000000000039,348684210541,3800,1,-1264012,1000001264052,2^2;3^1;7^1;31^1;541^1;709843^1,709843,1408764,101406,4042362
5,1,20,31,1009,431,927,1,-14,1024,2^10,2,512,1,10
5,1,20,31,10007,1700,2945,1,128,9880,2^3;5^1;13^1;19^1,19,520,18,240
5,1,20,31,100003,2378,2945,-1,-300,99704,2^3;11^2;103^1,103,968,17,283
5,1,20,31,1000003,848900,2945,1,-264,1000268,2^2;29^1;8623^1,8623,116,4311,85926
5,1,20,31,10000019,6095089,2945,-1,-1084,9998936,2^3;107^1;11681^1,11681,856,11680,271601
5,1,20,31,100000007,31239392,2945,1,5568,99994440,2^3;3^1;5^1;7^1;13^1;9157^1,9157,10920,2289,60832
5,1,20,31,1000000007,443123943,2945,1,-48816,1000048824,2^3;3^2;13889567^1,13889567,72,13889566,415261256
5,1,20,31,10000000019,7470288640,2945,-1,-48956,9999951064,2^3;59^1;61^1;347317^1,347317,28792,28943,961466
5,1,20,31,100000000003,2546689305,2945,1,-10676,100000010680,2^3;5^1;73^1;79^1;433501^1,433501,230680,108375,3960154
5,1,20,31,1000000000039,388794567079,2945,1,842620,999999157420,2^2;5^1;2713^1;18429767^1,18429767,54260,18429766,734668290
5,1,31,44,1009,890,546,-1,-6,1004,2^2;251^1,251,4,25,250
5,1,31,44,10007,8651,6600,1,-8,10016,2^5;313^1,313,32,78,1037
5,1,31,44,100003,24926,6600,1,-276,100280,2^3;5^1;23^1;109^1,109,920,108,1794
5,1,31,44,1000003,703791,6600,-1,-1500,998504,2^3;13^1;9601^1,9601,104,9600,191344
5,1,31,44,10000019,1462125,6600,-1,-1444,9998576,2^4;7^1;89273^1,89273,112,89272,2075887
5,1,31,44,100000007,86439401,6600,1,10784,99989224,2^3;12498653^1,12498653,8,3124663,83039247
5,1,31,44,1000000007,955303038,6600,1,11604,999988404,2^2;3^1;59^1;1412413^1,1412413,708,470804,14075794
5,1,31,44,10000000019,6007575770,6600,1,51860,9999948160,2^7;5^1;15624919^1,15624919,640,7812459,259524271
5,1,31,44,100000000003,24924242426,6600,1,173232,99999826772,2^2;81563^1;306511^1,306511,326252,6010,219613
5,1,31,44,1000000000039,312878787892,6600,-1,-386976,999999613064,2^3;47^1;3847^1;691337^1,691337,1446472,172834,6889706
5,1,44,59,1009,176,577,1,-46,1056,2^5;3^1;11^1,11,96,10,100
5,1,44,59,10007,1066,2678,-1,-96,9912,2^3;3^1;7^1;59^1,59,168,29,386
5,1,44,59,100003,71229,12685,1,-404,100408,2^3;7^1;11^1;163^1,163,616,81,1346
5,1,44,59,1000003,458812,12685,-1,1540,1001544,2^3;3^1;29^1;1439^1,1439,696,719,14331
5,1,44,59,10000019,1556961,12685,-1,2036,10002056,2^3;19^1;23^1;2861^1,2861,3496,1430,33253
5,1,44,59,100000007,48916047,12685,-1,-10416,99989592,2^3;3^1;4166233^1,4166233,24,4166232,110719386
5,1,44,59,1000000007,947970051,12685,-1,-33472,999966536,2^3;124995817^1,124995817,8,124995816,3737044018
5,1,44,59,10000000019,3957430044,12685,1,91060,9999908960,2^5;5^1;62499431^1,62499431,160,8928490,296598018
5,1,44,59,100000000003,91210090662,12685,1,-607564,100000607568,2^4;3^1;19^1;59^1;1319^1;1409^1,1409,70972752,1408,51451
5,1,44,59,1000000000039,148206543168,12685,-1,-703340,999999296700,2^2;3^1;5^2;97^1;34364237^1,34364237,29100,8591059,342466564
5,1,59,76,1009,671,851,-1,2,1012,2^2;11^1;23^1,23,44,22,220
5,1,59,76,10007,6269,2026,1,-88,10096,2^4;631^1,631,16,126,1675
5,1,59,76,100003,55470,22040,1,-220,100224,2^7;3^3;29^1,29,3456,28,466
5,1,59,76,1000003,683533,22040,1,528,999476,2^2;19^1;13151^1,13151,76,6575,131051
5,1,59,76,10000019,3641115,22040,-1,4536,10004556,2^2;3^1;833713^1,833713,12,416856,9693361
5,1,59,76,100000007,42853906,22040,-1,-6408,99993600,2^11;3^2;5^2;7^1;31^1,31,3225600,30,798
5,1,59,76,1000000007,709845741,22040,1,-11108,1000011116,2^2;13^1;19^1;149^1;6793^1,6793,147212,2264,67688
5,1,59,76,10000000019,7361615260,22040,1,-134092,10000134112,2^5;19^1;16447589^1,16447589,608,16447588,546377047
5,1,59,76,100000000003,18080762252,22040,-1,55636,100000055640,2^3;3^1;5^1;833333797^1,833333797,120,69444483,2537585371
5,1,59,76,1000000000039,535617059913,22040,1,312180,999999687860,2^2;5^1;191^1;261780023^1,261780023,3820,130890011,5217686459
5,1,76,95,1009,636,310,-1,-46,964,2^2;241^1,241,4,120,1198
5,1,76,95,10007,6192,5604,1,-8,10016,2^5;313^1,313,32,78,1037
5,1,76,95,100003,22135,35625,1,196,99808,2^5;3119^1,3119,32,1559,25895
5,1,76,95,1000003,221335,35625,-1,-1864,998140,2^2;5^1;11^1;13^1;349^1,349,2860,29,579
5,1,76,95,10000019,1226670,35625,1,828,9999192,2^3;3^1;7^1;53^1;1123^1,1123,8904,1122,26091
5,1,76,95,100000007,61866672,35625,-1,8504,100008512,2^6;41^1;38113^1,38113,2624,1191,31652
5,1,76,95,1000000007,618666672,35625,-1,-28312,999971696,2^4;461^1;135571^1,135571,7376,135570,4053185
5,1,76,95,10000000019,1226666670,35625,-1,-110768,9999889252,2^2;43^1;58138891^1,58138891,172,5813889,193133213
5,1,76,95,100000000003,22133333335,35625,1,433084,99999566920,2^3;5^1;11^1;47^1;4835569^1,4835569,20680,302223,11043594
5,1,76,95,1000000000039,709333333362,35625,-1,-190016,999999810024,2^3;3^1;97^1;3613^1;118891^1,118891,8411064,59445,2369665
5,2,10,22,1009,47,880,-1,6,1016,2^3;127^1,127,8,63,629
5,2,10,22,10007,456,880,-1,-192,9816,2^3;3^1;409^1,409,24,102,1356
5,2,10,22,100003,68185,880,-1,544,100548,2^2;3^3;7^2;19^1,19,5292,9,150
5,2,10,22,1000003,590912,880,1,-180,1000184,2^3;31^1;37^1;109^1,109,9176,108,2153
5,2,10,22,10000019,4090918,880,1,764,9999256,2^3;613^1;2039^1,2039,4904,1019,23696
5,2,10,22,100000007,4545456,880,-1,-13440,99986568,2^3;3^1;11^1;467^1;811^1,811,123288,405,10764
5,2,10,22,1000000007,227272730,880,-1,-54280,999945728,2^9;421^1;4639^1,4639,215552,4638,138664
5,2,10,22,10000000019,3181818189,880,-1,103932,10000103952,2^4;3^1;127^1;1129^1;1453^1,1453,6882384,121,4020
5,2,10,22,100000000003,68181818185,880,-1,-392120,99999607884,2^2;3^1;11^1;757572787^1,757572787,132,378786393,13841312770
5,2,10,22,1000000000039,409090909108,880,1,-352280,1000000352320,2^6;5^1;113^1;27654877^1,27654877,36160,13827438,551205058
5,2,22,38,1009,787,773,-1,-6,1004,2^2;251^1,251,4,25,250
5,2,22,38,10007,8744,3800,1,72,9936,2^4;3^3;23^1,23,432,11,147
5,2,22,38,100003,12633,3800,1,84,99920,2^4;5^1;1249^1,1249,80,13,216
5,2,22,38,1000003,968425,3800,-1,1868,1001872,2^4;62617^1,62617,16,31308,624018
5,2,22,38,10000019,4105272,3800,-1,-1676,9998344,2^3;53^1;23581^1,23581,424,11790,274159
5,2,22,38,100000007,3157896,3800,-1,432,100000440,2^3;3^3;5^1;92593^1,92593,1080,10288,273408
5,2,22,38,1000000007,926315797,3800,-1,10560,1000010568,2^3;3^1;41667107^1,41667107,24,20833553,622868086
5,2,22,38,10000000019,8842105281,3800,1,129132,9999870888,2^3;3^1;7^1;59523041^1,59523041,168,59523040,1977312589
5,2,22,38,100000000003,2105263159,3800,1,-47604,100000047608,2^3;67^1;1637^1;113969^1,113969,877432,113968,4164529
5,2,22,38,1000000000039,94736842110,3800,1,1551856,999998448184,2^3;124999806023^1,124999806023,8,17857115146,711840629967
5,2,38,58,1009,434,350,1,-46,1056,2^5;3^1;11^1,11,96,10,100
5,2,38,58,10007,1573,433,1,200,9808,2^4;613^1,613,16,153,2034
5,2,38,58,100003,62455,10440,-1,372,100376,2^3;12547^1,12547,8,2091,34731
5,2,38,58,1000003,865904,10440,1,284,999720,2^3;3^2;5^1;2777^1,2777,360,1388,27666
5,2,38,58,10000019,766286,10440,-1,5580,10005600,2^5;3^1;5^2;11^1;379^1,379,26400,189,4395
5,2,38,58,100000007,36398471,10440,1,-6748,100006756,2^2;25001689^1,25001689,4,4166948,110738414
5,2,38,58,1000000007,88122607,10440,-1,-8848,999991160,2^3;5^1;7^1;3571397^1,3571397,280,1785698,53387644
5,2,38,58,10000000019,4214559396,10440,-1,-105456,9999894564,2^2;3^2;11^1;17^1;31^1;47917^1,47917,208692,47916,1591736
5,2,38,58,100000000003,10727969350,10440,1,270148,99999729856,2^6;13^1;120191983^1,120191983,832,120191982,4391960340
5,2,38,58,1000000000039,314176245224,10440,1,-197824,1000000197864,2^3;3^2;59^1;235404943^1,235404943,4248,117702471,4691989744
5,2,58,82,1009,335,762,1,-30,1040,2^4;5^1;13^1,13,80,4,40
5,2,58,82,10007,7114,2946,-1,32,10040,2^3;5^1;251^1,251,40,125,1662
5,2,58,82,100003,81885,22960,1,36,99968,2^7;11^1;71^1,71,1408,70,1163
5,2,58,82,1000003,515682,22960,-1,180,1000184,2^3;31^1;37^1;109^1,109,9176,108,2153
5,2,58,82,10000019,383277,22960,-1,-996,9999024,2^4;3^1;7^1;29759^1,29759,336,14879,345989
5,2,58,82,100000007,73867602,22960,1,-5232,100005240,2^3;3^1;5^1;833377^1,833377,120,138896,3691221
5,2,58,82,1000000007,425087112,22960,1,-51072,1000051080,2^3;3^1;5^1;7^1;29^1;61^1;673^1,673,1485960,336,10046
5,2,58,82,10000000019,5923344960,22960,-1,-6700,9999993320,2^3;5^1;249999833^1,249999833,40,124999916,4152407329
5,2,58,82,100000000003,8710801395,22960,-1,-327260,99999672744,2^3;3^1;197^1;21150523^1,21150523,4728,21150522,772865646
5,2,58,82,1000000000039,383275261340,22960,1,609168,999999390872,2^3;19^1;6578943361^1,6578943361,152,99680960,3973595779
5,4,5,19,1009,535,95,-1,30,1040,2^4;5^1;13^1,13,80,4,40
5,4,5,19,10007,1584,95,-1,48,10056,2^3;3^1;419^1,419,24,38,505
5,4,5,19,100003,84217,95,1,12,99992,2^3;29^1;431^1,431,232,215,3572
5,4,5,19,1000003,789480,95,-1,1160,1001164,2^2;17^1;14723^1,14723,68,7361,146717
5,4,5,19,10000019,7368439,95,1,4732,9995288,2^3;1249411^1,1249411,8,416470,9684385
5,4,5,19,100000007,21052637,95,1,14828,99985180,2^2;5^1;73^1;68483^1,68483,1460,68482,1819939
5,4,5,19,1000000007,842105273,95,1,29696,999970312,2^3;11^1;283^1;40153^1,40153,24904,20076,600220
5,4,5,19,10000000019,8947368442,95,-1,-102012,9999898008,2^3;3^1;179^1;2327723^1,2327723,4296,2327722,77325252
5,4,5,19,100000000003,47368421058,95,1,188180,99999811824,2^4;3^1;11^1;17^1;11140799^1,11140799,8976,5570399,203549115
5,4,5,19,1000000000039,631578947397,95,1,354164,999999645876,2^2;3^2;7^1;11^1;523^1;689771^1,689771,1449756,68977,2749640
5,4,11,29,1009,61,6,1,50,960,2^6;3^1;5^1,5,192,2,20
5,4,11,29,10007,3945,1015,-1,56,10064,2^4;17^1;37^1,37,272,36,479
5,4,11,29,100003,16258,1015,-1,356,100360,2^3;5^1;13^1;193^1,193,520,64,1064
5,4,11,29,1000003,945817,1015,1,-172,1000176,2^4;3^1;67^1;311^1,311,3216,310,6179
5,4,11,29,10000019,9901498,1015,-1,-1992,9998028,2^2;3^2;19^1;47^1;311^1,311,32148,155,3605
5,4,11,29,100000007,16748771,1015,-1,10576,100010584,2^3;73^1;171251^1,171251,584,85625,2275521
5,4,11,29,1000000007,802955672,1015,-1,33016,1000033024,2^8;17^1;61^1;3767^1,3767,265472,1883,56297
5,4,11,29,10000000019,3743842373,1015,-1,-156644,9999843376,2^4;624990211^1,624990211,16,624990210,20761725378
5,4,11,29,100000000003,30049261086,1015,1,44704,99999955300,2^2;5^2;7^1;41^1;3484319^1,3484319,28700,3484318,127321193
5,4,11,29,1000000000039,73891625620,1015,1,1629416,999998370624,2^6;3^1;11^2;2707^1;15901^1,15901,62889024,1060,42255
5,4,19,41,1009,851,48,1,46,964,2^2;241^1,241,4,120,1198
5,4,19,41,10007,1970,3075,-1,36,10044,2^2;3^4;31^1,31,324,3,40
5,4,19,41,100003,36425,3075,-1,-492,99512,2^3;7^1;1777^1,1777,56,1776,29499
5,4,19,41,1000003,681304,3075,1,-1908,1001912,2^3;17^1;53^1;139^1,139,7208,69,1376
5,4,19,41,10000019,4357733,3075,1,372,9999648,2^5;3^2;34721^1,34721,288,17360,403681
5,4,19,41,100000007,48943094,3075,1,-10544,100010552,2^3;109^1;114691^1,114691,872,114690,3047936
5,4,19,41,1000000007,196747970,3075,-1,-56944,999943064,2^3;191^1;654413^1,654413,1528,163603,4891297
5,4,19,41,10000000019,7528455300,3075,1,15828,9999984192,2^6;3^1;11^1;4734841^1,4734841,2112,1578280,52429327
5,4,19,41,100000000003,68130081304,3075,1,316976,99999683028,2^2;3^4;7^1;19^1;29^1;80021^1,80021,1249668,20005,731007
5,4,19,41,1000000000039,891056910605,3075,-1,-735328,999999264712,2^3;7^1;19^1;6277^1;149729^1,149729,6678728,9358,373040
5,4,29,55,1009,492,821,-1,2,1012,2^2;11^1;23^1,23,44,22,220
5,4,29,55,10007,6391,6875,1,48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
5,4,29,55,100003,91422,6875,1,-292,100296,2^3;3^2;7^1;199^1,199,504,198,3289
5,4,29,55,1000003,5092,6875,-1,292,1000296,2^3;3^3;11^1;421^1,421,2376,60,1196
5,4,29,55,10000019,8429108,6875,1,4436,9995584,2^6;47^1;3323^1,3323,3008,3322,77249
5,4,29,55,100000007,63854551,6875,1,-2016,100002024,2^3;3^2;17^1;81701^1,81701,1224,20425,542804
5,4,29,55,1000000007,456727277,6875,1,-42464,1000042472,2^3;11^1;13^1;131^1;6673^1,6673,149864,3336,99738
5,4,29,55,10000000019,9338181837,6875,-1,154312,10000154332,2^2;7^1;29^1;12315461^1,12315461,812,12315460,409110726
5,4,29,55,100000000003,91418181822,6875,1,620196,99999379808,2^5;3124980619^1,3124980619,32,1562490309,57095285011
5,4,29,55,1000000000039,482909090929,6875,1,406852,999999593188,2^2;249999898297^1,249999898297,4,249999898296,9965780230436
5,4,41,71,1009,707,18,1,-30,1040,2^4;5^1;13^1,13,80,4,40
5,4,41,71,10007,2279,3128,1,68,9940,2^2;5^1;7^1;71^1,71,140,70,931
5,4,41,71,100003,11840,13135,1,-428,100432,2^4;6277^1,6277,16,1569,26061
5,4,41,71,1000003,805485,13135,-1,404,1000408,2^3;23^1;5437^1,5437,184,1812,36117
5,4,41,71,10000019,4845842,13135,1,-3948,10003968,2^9;3^2;13^1;167^1,167,59904,166,3861
5,4,41,71,100000007,9592693,13135,1,-172,100000180,2^2;5^1;7^2;67^1;1523^1,1523,65660,1522,40448
5,4,41,71,1000000007,22459080,13135,-1,29808,1000029816,2^3;3^2;83^1;167341^1,167341,5976,167340,5003024
5,4,41,71,10000000019,1888085273,13135,1,198380,9999801640,2^3;5^1;5333^1;46877^1,46877,213320,23438,778594
5,4,41,71,100000000003,96345641420,13135,-1,-77556,99999922448,2^4;6249995153^1,6249995153,16,6249995152,228382379372
5,4,41,71,1000000000039,393224210142,13135,-1,-750604,999999249436,2^2;11^1;19^1;41^1;29174911^1,29174911,34276,14587455,581501720
5,4,55,89,1009,583,497,1,-54,1064,2^3;7^1;19^1,19,56,18,180
5,4,55,89,10007,1875,2681,1,-104,10112,2^7;79^1,79,128,78,1037
5,4,55,89,100003,47568,22695,-1,-228,99776,2^6;1559^1,1559,64,779,12939
5,4,55,89,1000003,363298,22695,-1,-140,999864,2^3;3^4;1543^1,1543,648,771,15368
5,4,55,89,10000019,1760304,22695,-1,5612,10005632,2^7;7^1;13^1;859^1,859,11648,33,768
5,4,55,89,100000007,97378285,22695,-1,-5792,99994216,2^3;7^1;643^1;2777^1,2777,36008,1388,36887
5,4,55,89,1000000007,108614234,22695,-1,25816,1000025824,2^5;7^1;4464401^1,4464401,224,446440,13347375
5,4,55,89,10000000019,4681647950,22695,1,-35532,10000035552,2^5;3^1;13^2;31^1;59^1;337^1,337,29673696,4,133
5,4,55,89,100000000003,68913857681,22695,1,-22996,100000023000,2^3;3^1;5^3;2293^1;14537^1,14537,6879000,14536,531164
5,4,55,89,1000000000039,981273408279,22695,-1,217408,1000000217448,2^3;3^2;19^1;37^1;19756603^1,19756603,50616,19756602,787560135
5,5,19,44,1009,622,53,-1,22,1032,2^3;3^1;43^1,43,24,42,420
5,5,19,44,10007,1512,3080,1,156,9852,2^2;3^1;821^1,821,12,820,10897
5,5,19,44,100003,72893,3080,-1,428,100432,2^4;6277^1,6277,16,1569,26061
5,5,19,44,1000003,105521,3080,1,324,999680,2^8;5^1;11^1;71^1,71,14080,14,280
5,5,19,44,10000019,16235,3080,1,4924,9995096,2^3;71^1;17597^1,17597,568,8798,204585
5,5,19,44,100000007,72240266,3080,1,1680,99998328,2^3;3^1;47^1;88651^1,88651,1128,1773,47119
5,5,19,44,1000000007,112012989,3080,-1,2128,1000002136,2^3;7^1;41^1;435541^1,435541,2296,72590,2170249
5,5,19,44,10000000019,9496753266,3080,-1,27636,10000027656,2^3;3^2;211^1;269^1;2447^1,2447,4086648,1223,40628
5,5,19,44,100000000003,72889610393,3080,-1,-194516,99999805488,2^4;3^1;11^1;189393571^1,189393571,528,31565595,1153445006
5,5,19,44,1000000000039,73051948056,3080,1,1624892,999998375148,2^2;3^2;197^1;141003719^1,141003719,7092,70501859,2810425274
5,5,44,79,1009,434,270,1,-46,1056,2^5;3^1;11^1,11,96,10,100
5,5,44,79,10007,92,5398,-1,-144,9864,2^3;3^2;137^1,137,72,136,1808
5,5,44,79,100003,86534,15405,-1,-316,99688,2^3;17^1;733^1,733,136,61,1014
5,5,44,79,1000003,672512,15405,-1,1036,1001040,2^4;3^1;5^1;43^1;97^1,97,10320,32,638
5,5,44,79,10000019,5689723,15405,1,4836,9995184,2^4;3^3;17^1;1361^1,1361,7344,80,1861
5,5,44,79,100000007,50568002,15405,-1,10800,100010808,2^3;3^3;23^1;41^1;491^1,491,203688,1,27
5,5,44,79,1000000007,754949698,15405,1,13680,999986328,2^3;3^2;11^1;43^1;29363^1,29363,34056,29362,877847
5,5,44,79,10000000019,1249594291,15405,1,167972,9999832048,2^4;47^1;1381^1;9629^1,9629,1038512,9628,319836
5,5,44,79,100000000003,15644271342,15405,1,353696,99999646308,2^2;3^3;101^1;9167551^1,9167551,10908,4583775,167496681
5,5,44,79,1000000000039,436871145750,15405,-1,-1228520,999998771520,2^6;3^1;5^1;7^1;883^1;168527^1,168527,5933760,168526,6717976
5,10,22,62,1009,761,693,-1,-34,976,2^4;61^1,61,16,20,200
5,10,22,62,10007,3122,3720,1,-168,10176,2^6;3^1;53^1,53,192,26,346
5,10,22,62,100003,62369,3720,1,172,99832,2^3;12479^1,12479,8,6239,103628
5,10,22,62,1000003,559143,3720,1,-1716,1001720,2^3;5^1;79^1;317^1,317,3160,316,6299
5,10,22,62,10000019,1827962,3720,1,3640,9996380,2^2;5^1;499819^1,499819,20,499818,11622518
5,10,22,62,100000007,5376346,3720,-1,-936,99999072,2^5;3^2;331^1;1049^1,1049,95328,1048,27852
5,10,22,62,1000000007,150537637,3720,-1,-20028,999979980,2^2;3^1;5^1;457^1;36469^1,36469,27420,6078,181717
5,10,22,62,10000000019,5053763452,3720,-1,-183516,9999816504,2^3;3^1;416659021^1,416659021,24,208329510,6920556524
5,10,22,62,100000000003,43010752691,3720,-1,244532,100000244536,2^3;179^1;69832573^1,69832573,1432,17458143,637941653
5,10,22,62,1000000000039,10752688174,3720,-1,132440,1000000132480,2^7;5^1;19^1;137^1;600269^1,600269,1665920,600268,23928566
5,11,20,61,1009,612,727,-1,-22,988,2^2;13^1;19^1,19,52,18,180
5,11,20,61,10007,9863,2745,-1,-48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
5,11,20,61,100003,33154,2745,1,-308,100312,2^3;12539^1,12539,8,6269,104127
5,11,20,61,1000003,642991,2745,1,-524,1000528,2^4;62533^1,62533,16,31266,623181
5,11,20,61,10000019,6138447,2745,1,4248,9995772,2^2;3^1;37^1;47^1;479^1,479,20868,478,11116
5,11,20,61,100000007,42805105,2745,1,-1256,100001264,2^4;11^1;568189^1,568189,176,47349,1258320
5,11,20,61,1000000007,280510022,2745,-1,-32616,999967392,2^5;3^2;313^1;11093^1,11093,90144,2773,82906
5,11,20,61,10000000019,8269581074,2745,-1,29612,10000029632,2^6;29^1;61^1;88327^1,88327,113216,14721,489022
5,11,20,61,100000000003,82331511844,2745,1,-207936,100000207940,2^2;5^1;26497^1;188701^1,188701,529940,31450,1149222
5,11,20,61,1000000000039,183970856111,2745,1,144640,999999855400,2^3;5^2;7^1;13^1;53^1;109^1;9511^1,9511,105141400,4755,189550
5,11,29,76,1009,98,786,-1,-22,988,2^2;13^1;19^1,19,52,18,180
5,11,29,76,10007,5890,6840,-1,24,10032,2^4;3^1;11^1;19^1,19,528,18,240
5,11,29,76,100003,32824,6840,-1,260,100264,2^3;83^1;151^1,151,664,50,831
5,11,29,76,1000003,275587,6840,1,-268,1000272,2^4;3^1;7^1;13^1;229^1,229,4368,228,4545
5,11,29,76,10000019,3340651,6840,-1,-4912,9995108,2^2;1553^1;1609^1,1609,6212,1608,37392
5,11,29,76,100000007,64108193,6840,1,17212,99982796,2^2;83^1;301153^1,301153,332,25096,666937
5,11,29,76,1000000007,272660822,6840,1,-9084,1000009092,2^2;3^1;6607^1;12613^1,12613,79284,12612,377066
5,11,29,76,10000000019,4919590654,6840,1,-28964,10000028984,2^3;11^1;8933^1;12721^1,12721,786104,6360,211275
5,11,29,76,100000000003,95979532168,6840,-1,-425348,99999574656,2^7;3^1;41^1;647^1;9817^1,9817,10186368,409,14946
5,11,29,76,1000000000039,617690058505,6840,1,1405944,999998594096,2^4;62499912131^1,62499912131,16,31249956065,1245721284198
8,1,8,17,1009,637,952,-1,6,1016,2^3;127^1,127,8,63,629
8,1,8,17,10007,842,952,1,-112,10120,2^3;5^1;11^1;23^1,23,440,11,147
8,1,8,17,100003,27733,952,1,-396,100400,2^4;5^2;251^1,251,400,125,2077
8,1,8,17,1000003,672272,952,-1,-1096,998908,2^2;249727^1,249727,4,41621,829572
8,1,8,17,10000019,3361352,952,-1,-168,9999852,2^2;3^1;19^1;61^1;719^1,719,13908,359,8349
8,1,8,17,100000007,34453785,952,1,-6872,100006880,2^5;5^1;19^1;67^1;491^1,491,203680,1,27
8,1,8,17,1000000007,310924373,952,-1,-20032,999979976,2^3;124997497^1,124997497,8,62498748,1868547123
8,1,8,17,10000000019,8739495816,952,1,190700,9999809320,2^3;5^1;249995233^1,249995233,40,31249404,1038082732
8,1,8,17,100000000003,63025210087,952,-1,-105728,99999894276,2^2;3^4;13729^1;22481^1,22481,4448196,5620,205362
8,1,8,17,1000000000039,67226890760,952,1,487664,999999512376,2^3;3^1;17^1;37^1;1307^1;50683^1,50683,19730472,25341,1010172
8,1,17,28,1009,733,557,1,6,1004,2^2;251^1,251,4,25,250
8,1,17,28,10007,1855,3584,-1,56,10064,2^4;17^1;37^1,37,272,36,479
8,1,17,28,100003,44422,3584,1,-268,100272,2^4;3^1;2089^1,2089,48,2088,34682
8,1,17,28,1000003,372770,3584,1,-1272,1001276,2^2;53^1;4723^1,4723,212,4722,94117
8,1,17,28,10000019,1941969,3584,1,-348,10000368,2^4;3^3;7^1;3307^1,3307,3024,1653,38439
8,1,17,28,100000007,79241078,3584,-1,336,100000344,2^3;3^1;19^1;37^1;5927^1,5927,16872,2963,78743
8,1,17,28,1000000007,649553577,3584,1,-43212,1000043220,2^2;3^1;5^1;11^2;23^1;53^1;113^1,113,8849940,112,3349
8,1,17,28,10000000019,4799107153,3584,1,-72600,10000072620,2^2;3^3;5^1;101^1;181^1;1013^1,1013,9871740,506,16809
8,1,17,28,100000000003,94419642861,3584,1,-146884,100000146888,2^3;3^3;462963643^1,462963643,216,462963642,16917251223
8,1,17,28,1000000000039,863839285749,3584,1,-1447964,1000001448004,2^2;13^1;43^1;447227839^1,447227839,2236,74537973,2971317440
8,1,28,41,1009,588,784,1,-6,1016,2^3;127^1,127,8,63,629
8,1,28,41,10007,6139,8856,-1,128,10136,2^3;7^1;181^1,181,56,90,1196
8,1,28,41,100003,8041,8856,1,-524,100528,2^4;61^1;103^1,103,976,17,283
8,1,28,41,1000003,332432,8856,-1,440,1000444,2^2;67^1;3733^1,3733,268,622,12398
8,1,28,41,10000019,307138,8856,-1,-876,9999144,2^3;3^2;113^1;1229^1,1229,8136,307,7139
8,1,28,41,100000007,74345083,8856,1,-7096,100007104,2^6;1562611^1,1562611,64,260435,6921171
8,1,28,41,1000000007,946702808,8856,-1,22584,1000022592,2^6;3^1;19^1;467^1;587^1,587,1703616,586,17520
8,1,28,41,10000000019,6160794954,8856,-1,38892,10000038912,2^10;3^1;29^1;112249^1,112249,89088,56124,1864399
8,1,28,41,100000000003,66576332433,8856,-1,271820,100000271824,2^4;139^1;44964151^1,44964151,2224,8992830,328608881
8,1,28,41,1000000000039,47877145441,8856,-1,-1114032,999998886008,2^3;401^1;311720351^1,311720351,3208,155860175,6213075531
8,1,41,56,1009,751,767,1,26,984,2^3;3^1;41^1,41,24,10,100
8,1,41,56,10007,5965,7913,1,-144,10152,2^3;3^3;47^1,47,216,46,612
8,1,41,56,100003,21207,17920,-1,-64,99940,2^2;5^1;19^1;263^1,263,380,262,4352
8,1,41,56,1000003,283484,17920,-1,-1192,998812,2^2;249703^1,249703,4,249702,4976954
8,1,41,56,10000019,9620555,17920,1,220,9999800,2^3;5^2;49999^1,49999,200,49998,1162629
8,1,41,56,100000007,48883933,17920,1,7032,99992976,2^4;3^1;2083187^1,2083187,48,2083186,55361554
8,1,41,56,1000000007,631696434,17920,-1,30540,1000030548,2^2;3^1;11^1;29^1;261241^1,261241,3828,261240,7810385
8,1,41,56,10000000019,6763392871,17920,1,-102916,10000102936,2^3;127^1;9842621^1,9842621,1016,1968524,65392952
8,1,41,56,100000000003,71205357146,17920,-1,-294692,99999705312,2^5;3^2;13^1;26709323^1,26709323,3744,26709322,975990919
8,1,41,56,1000000000039,417410714303,17920,1,-1365872,1000001365912,2^3;2129^1;58713091^1,58713091,17032,29356545,1170243980
8,1,56,73,1009,817,841,1,26,984,2^3;3^1;41^1,41,24,10,100
8,1,56,73,10007,8697,2099,-1,16,10024,2^3;7^1;179^1,179,56,178,2366
8,1,56,73,100003,32530,32120,-1,-560,99444,2^2;3^1;8287^1,8287,12,4143,68814
8,1,56,73,1000003,787301,32120,-1,740,1000744,2^3;125093^1,125093,8,31273,623321
8,1,56,73,10000019,5222925,32120,-1,-4020,9996000,2^5;3^1;5^3;7^2;17^1,17,588000,16,373
8,1,56,73,100000007,7447075,32120,-1,2016,100002024,2^3;3^2;17^1;81701^1,81701,1224,20425,542804
8,1,56,73,1000000007,999750942,32120,1,-13352,1000013360,2^4;5^1;47^1;265961^1,265961,3760,265960,7951500
8,1,56,73,10000000019,2856787055,32120,1,43644,9999956376,2^3;3^2;17^1;23^1;71^1;5003^1,5003,1998792,2501,83082
8,1,56,73,100000000003,33897882941,32120,1,-270652,100000270656,2^6;3^3;11^1;13^1;499^1;811^1,811,123304896,405,14800
8,1,56,73,1000000000039,330510585319,32120,1,1421248,999998578792,2^3;37^1;109^1;3671^1;8443^1,8443,118441144,8442,336525
8,1,73,92,1009,371,524,-1,-6,1004,2^2;251^1,251,4,25,250
8,1,73,92,10007,2749,2957,-1,96,10104,2^3;3^1;421^1,421,24,210,2791
8,1,73,92,100003,57234,52992,1,-484,100488,2^3;3^1;53^1;79^1,79,1272,78,1296
8,1,73,92,1000003,181010,52992,-1,0,1000004,2^2;53^2;89^1,89,11236,2,40
8,1,73,92,10000019,7438119,52992,1,3660,9996360,2^3;3^1;5^1;11^1;7573^1,7573,1320,1893,44019
8,1,73,92,100000007,86156408,52992,-1,528,100000536,2^3;3^1;4166689^1,4166689,24,1041672,27682876
8,1,73,92,1000000007,687650972,52992,-1,-4716,999995292,2^2;3^2;27777647^1,27777647,36,27777646,830478085
8,1,73,92,10000000019,46799518,52992,-1,164492,10000164512,2^5;13^1;19^1;31^1;40813^1,40813,245024,20406,677873
8,1,73,92,100000000003,9405193238,52992,-1,367996,100000368000,2^7;3^2;5^3;13^1;53419^1,53419,1872000,8903,325327
8,1,73,92,1000000000039,436443236733,52992,-1,1466192,1000001466232,2^3;79^1;1582280801^1,1582280801,632,98892550,3942167283
8,2,4,14,1009,290,224,1,-62,1072,2^4;67^1,67,16,33,330
8,2,4,14,10007,5720,224,-1,-180,9828,2^2;3^3;7^1;13^1,13,756,6,80
8,2,4,14,100003,28574,224,1,548,99456,2^7;3^1;7^1;37^1,37,2688,12,200
8,2,4,14,1000003,571432,224,1,-740,1000744,2^3;125093^1,125093,8,31273,623321
8,2,4,14,10000019,2857150,224,1,300,9999720,2^3;3^3;5^1;47^1;197^1,197,50760,196,4558
8,2,4,14,100000007,14285717,224,-1,-3612,99996396,2^2;3^1;8333033^1,8333033,12,4166516,110726933
8,2,4,14,1000000007,714285721,224,1,41392,999958616,2^3;79^1;137^1;11549^1,11549,86584,2887,86314
8,2,4,14,10000000019,1428571433,224,1,-167932,10000167952,2^4;8597^1;72701^1,72701,137552,36350,1207521
8,2,4,14,100000000003,28571428574,224,1,-316636,100000316640,2^5;3^1;5^1;7^1;19^1;733^1;2137^1,2137,46794720,267,9757
8,2,4,14,1000000000039,857142857178,224,1,-1130556,1000001130596,2^2;13^1;19230790973^1,19230790973,52,4807697743,191649914451
8,2,14,28,1009,926,670,1,10,1000,2^3;5^3,5,200,2,20
8,2,14,28,10007,835,2688,-1,24,10032,2^4;3^1;11^1;19^1,19,528,18,240
8,2,14,28,100003,41669,2688,-1,-452,99552,2^5;3^1;17^1;61^1,61,1632,20,333
8,2,14,28,1000003,416669,2688,-1,596,1000600,2^3;5^2;5003^1,5003,200,2501,49849
8,2,14,28,10000019,833336,2688,1,4452,9995568,2^4;3^1;11^2;1721^1,1721,5808,344,8000
8,2,14,28,100000007,8333335,2688,-1,5072,100005080,2^3;5^1;7^3;37^1;197^1,197,507640,49,1303
8,2,14,28,1000000007,83333335,2688,1,7884,999992124,2^2;3^2;27777559^1,27777559,36,9259186,276825152
8,2,14,28,10000000019,833333336,2688,1,60612,9999939408,2^4;3^1;208332071^1,208332071,48,208332070,6920641565
8,2,14,28,100000000003,41666666669,2688,-1,151180,100000151184,2^4;3^1;2083336483^1,2083336483,48,2083336482,76127633898
8,2,14,28,1000000000039,416666666684,2688,-1,-603296,999999396744,2^3;3^1;41666641531^1,41666641531,24,13888880510,553654348474
8,2,28,46,1009,244,487,1,-22,1032,2^3;3^1;43^1,43,24,42,420
8,2,28,46,10007,7933,9568,-1,-48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
8,2,28,46,100003,72244,9568,1,-332,100336,2^4;6271^1,6271,16,3135,52072
8,2,28,46,1000003,612043,9568,1,652,999352,2^3;124919^1,124919,8,62459,1244907
8,2,28,46,10000019,2508367,9568,-1,-4272,9995748,2^2;3^1;7^1;19^1;6263^1,6263,1596,3131,72807
8,2,28,46,100000007,38127094,9568,-1,-136,99999872,2^7;7^1;233^1;479^1,479,208768,239,6352
8,2,28,46,1000000007,973244155,9568,1,47576,999952432,2^4;62497027^1,62497027,16,31248513,934247820
8,2,28,46,10000000019,1705685623,9568,1,-60540,10000060560,2^4;3^2;5^1;7^1;1984139^1,1984139,5040,1984138,65911638
8,2,28,46,100000000003,33110367895,9568,-1,19312,100000019316,2^2;3^1;631^1;13206553^1,13206553,7572,6603276,241291689
8,2,28,46,1000000000039,187290969908,9568,-1,1161216,1000001161256,2^3;29^1;31^1;89^1;1562287^1,1562287,640088,1562286,62277622
8,2,46,68,1009,461,729,1,58,952,2^3;7^1;17^1,17,56,16,160
8,2,46,68,10007,5446,3922,-1,72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
8,2,46,68,100003,72062,23936,-1,-104,99900,2^2;3^3;5^2;37^1,37,2700,12,200
8,2,46,68,1000003,602944,23936,-1,4,1000008,2^3;3^2;17^1;19^1;43^1,43,23256,21,419
8,2,46,68,10000019,4264715,23936,1,-348,10000368,2^4;3^3;7^1;3307^1,3307,3024,1653,38439
8,2,46,68,100000007,95588243,23936,-1,-14352,99985656,2^3;3^1;4166069^1,4166069,24,2083034,55357514
8,2,46,68,1000000007,838235301,23936,-1,52800,1000052808,2^3;3^1;31^1;1344157^1,1344157,744,672078,20093354
8,2,46,68,10000000019,3088235301,23936,1,123120,9999876900,2^2;3^1;5^2;13^1;2564071^1,2564071,3900,854690,28392188
8,2,46,68,100000000003,95588235298,23936,1,131788,99999868216,2^3;41^1;2347^1;129901^1,129901,769816,8660,316447
8,2,46,68,1000000000039,485294117667,23936,1,1690968,999998309072,2^4;7^1;53^1;168463327^1,168463327,5936,28077221,1119246112
8,2,68,94,1009,822,191,1,42,968,2^3;11^2,11,88,10,100
8,2,68,94,10007,1614,9604,1,32,9976,2^3;29^1;43^1,43,232,21,280
8,2,68,94,100003,42491,49632,-1,-4,100000,2^5;5^5,5,20000,4,67
8,2,68,94,1000003,237268,49632,-1,244,1000248,2^3;3^1;71^1;587^1,587,1704,293,5840
8,2,68,94,10000019,4861390,49632,1,-5588,10005608,2^3;1250701^1,1250701,8,1250700,29083152
8,2,68,94,100000007,18246295,49632,-1,17856,100017864,2^3;3^2;97^1;14321^1,14321,6984,3580,95141
8,2,68,94,1000000007,68343006,49632,-1,4868,1000004876,2^2;13^1;2137^1;8999^1,8999,111124,8998,269017
8,2,68,94,10000000019,4687298527,49632,1,37260,9999962760,2^3;3^1;5^1;337^1;247279^1,247279,40440,123639,4107199
8,2,68,94,100000000003,70148291428,49632,-1,-466380,99999533624,2^3;12499941703^1,12499941703,8,6249970851,228381491385
8,2,68,94,1000000000039,862024500357,49632,1,-6492,1000000006532,2^2;17^1;14705882449^1,14705882449,68,14705882448,586222608771
8,4,7,23,1009,426,552,-1,-38,972,2^2;3^5,3,324,1,10
8,4,7,23,10007,5368,552,-1,72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
8,4,7,23,100003,59424,552,1,-260,100264,2^3;83^1;151^1,151,664,50,831
8,4,7,23,1000003,637685,552,-1,-1144,998860,2^2;5^1;49943^1,49943,20,49942,995423
8,4,7,23,10000019,8405815,552,-1,-2096,9997924,2^2;29^1;79^1;1091^1,1091,9164,545,12674
8,4,7,23,100000007,97101458,552,-1,4080,100004088,2^3;3^1;4166837^1,4166837,24,1041709,27683860
8,4,7,23,1000000007,101449278,552,-1,-41648,999958360,2^3;5^1;17^1;61^1;24107^1,24107,41480,12053,360353
8,4,7,23,10000000019,1449275367,552,1,-151092,10000151112,2^3;3^1;7^1;59524709^1,59524709,168,14881177,494342000
8,4,7,23,100000000003,20289855075,552,-1,-49612,99999950392,2^3;12499993799^1,12499993799,8,12499993798,456764886419
8,4,7,23,1000000000039,289855072477,552,1,-1016640,1000001016680,2^3;5^1;167^1;1487^1;100673^1,100673,9933160,9152,364828
8,4,14,34,1009,298,702,-1,-26,984,2^3;3^1;41^1,41,24,10,100
8,4,14,34,10007,7065,2720,1,48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
8,4,14,34,100003,52944,2720,1,356,99648,2^6;3^2;173^1,173,576,86,1429
8,4,14,34,1000003,647062,2720,-1,84,1000088,2^3;149^1;839^1,839,1192,419,8352
8,4,14,34,10000019,8235311,2720,1,-1628,10001648,2^4;625103^1,625103,16,312551,7267905
8,4,14,34,100000007,29411768,2720,1,5248,99994760,2^3;5^1;857^1;2917^1,2917,34280,1458,38747
8,4,14,34,1000000007,411764710,2720,1,24880,999975128,2^3;124996891^1,124996891,8,124996890,3737076128
8,4,14,34,10000000019,9411764725,2720,-1,51936,10000051956,2^2;3^2;19^1;163^1;257^1;349^1,349,28653444,58,1927
8,4,14,34,100000000003,29411764708,2720,-1,-321484,99999678520,2^3;5^1;7^1;357141709^1,357141709,280,447546,16353872
8,4,14,34,1000000000039,764705882384,2720,1,1129652,999998870388,2^2;3^1;7^2;17^1;23^1;239^1;18199^1,18199,54948012,9099,362715
8,4,23,47,1009,870,81,1,2,1008,2^4;3^2;7^1,7,144,1,10
8,4,23,47,10007,8697,7144,1,16,9992,2^3;1249^1,1249,8,39,519
8,4,23,47,100003,85446,7144,-1,428,100432,2^4;6277^1,6277,16,1569,26061
8,4,23,47,1000003,217247,7144,-1,-1516,998488,2^3;19^1;6569^1,6569,152,6568,130911
8,4,23,47,10000019,8141114,7144,1,2660,9997360,2^4;5^1;17^1;7351^1,7351,1360,210,4884
8,4,23,47,100000007,59126545,7144,1,-8544,100008552,2^3;3^1;7^1;17^1;19^2;97^1,97,1031016,24,638
8,4,23,47,1000000007,726763724,7144,1,-35924,1000035932,2^2;7^1;35715569^1,35715569,28,17857784,533900470
8,4,23,47,10000000019,5341545364,7144,1,-55452,10000055472,2^4;3^1;11^1;41^1;571^1;809^1,809,12361008,404,13421
8,4,23,47,100000000003,13885778277,7144,-1,-57416,99999942588,2^2;3^2;7^1;13^1;17^1;229^1;7841^1,7841,12753468,35,1279
8,4,23,47,1000000000039,837625979877,7144,-1,-1406004,999998594036,2^2;13^2;17^1;37^1;359^1;6551^1,6551,152648236,3275,130552
8,4,34,62,1009,409,754,-1,-62,948,2^2;3^1;79^1,79,12,26,260
8,4,34,62,10007,991,4873,1,-88,10096,2^4;631^1,631,16,126,1675
8,4,34,62,100003,99789,14880,1,-484,100488,2^3;3^1;53^1;79^1,79,1272,78,1296
8,4,34,62,1000003,94625,14880,1,356,999648,2^5;3^3;13^1;89^1,89,11232,2,40
8,4,34,62,10000019,924734,14880,1,2572,9997448,2^3;1249681^1,1249681,8,1249680,29059434
8,4,34,62,100000007,48602155,14880,-1,-10548,99989460,2^2;3^2;5^1;67^1;8291^1,8291,12060,4145,110156
8,4,34,62,1000000007,840860222,14880,-1,22408,1000022416,2^4;17^1;3676553^1,3676553,272,919138,27479794
8,4,34,62,10000000019,6086021518,14880,-1,26676,10000026696,2^3;3^1;11^1;37878889^1,37878889,264,18939444,629154712
8,4,34,62,100000000003,28817204303,14880,-1,-97484,99999902520,2^3;3^2;5^1;7^1;103^1;385267^1,385267,259560,385266,14078086
8,4,34,62,1000000000039,17204301077,14880,-1,1967392,1000001967432,2^3;3^1;13^1;16141^1;198571^1,198571,5035992,99285,3957812
8,4,47,79,1009,814,942,1,2,1008,2^4;3^2;7^1,7,144,1,10
8,4,47,79,10007,9575,7162,-1,-48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
8,4,47,79,100003,17046,27176,-1,-36,99968,2^7;11^1;71^1,71,1408,70,1163
8,4,47,79,1000003,30322,27176,-1,1204,1001208,2^3;3^1;13^1;3209^1,3209,312,3208,63941
8,4,47,79,10000019,5407724,27176,1,1388,9998632,2^3;7^1;61^1;2927^1,2927,3416,1463,34020
8,4,47,79,100000007,67353553,27176,-1,-14208,99985800,2^3;3^1;5^2;166643^1,166643,600,83321,2214291
8,4,47,79,1000000007,463350019,27176,1,4452,999995556,2^2;3^1;7^1;17^1;700277^1,700277,1428,700276,20936399
8,4,47,79,10000000019,503385342,27176,-1,52228,10000052248,2^3;1250006531^1,1250006531,8,625003265,20762159056
8,4,47,79,100000000003,52251987050,27176,1,231456,99999768548,2^2;61^1;229^1;233^1;7681^1,7681,13019108,7680,280637
8,4,47,79,1000000000039,745363556109,27176,-1,-1257720,999998742320,2^4;5^1;12499984279^1,12499984279,80,6249992139,249144293753
8,4,62,98,1009,726,67,1,34,976,2^4;61^1,61,16,20,200
8,4,62,98,10007,6001,5444,-1,112,10120,2^3;5^1;11^1;23^1,23,440,11,147
8,4,62,98,100003,79736,45472,1,524,99480,2^3;3^1;5^1;829^1,829,120,828,13753
8,4,62,98,1000003,496132,45472,-1,-16,999988,2^2;11^1;22727^1,22727,44,22726,452965
8,4,62,98,10000019,2850112,45472,-1,-756,9999264,2^5;3^1;11^1;17^1;557^1,557,17952,139,3233
8,4,62,98,100000007,15482057,45472,-1,5304,100005312,2^6;3^1;11^1;47351^1,47351,2112,23675,629174
8,4,62,98,1000000007,557353981,45472,1,32668,999967340,2^2;5^1;19^1;2631493^1,2631493,380,657873,19668662
8,4,62,98,10000000019,8838845901,45472,-1,65604,10000065624,2^3;3^1;359^1;1160639^1,1160639,8616,580319,19277780
8,4,62,98,100000000003,23574947222,45472,-1,-343296,99999656708,2^2;7^1;233^1;1627^1;9421^1,9421,10614548,314,11474
8,4,62,98,1000000000039,505277973279,45472,1,-1315364,1000001315404,2^2;7^1;13^1;47^1;89^1;277^1;2371^1,2371,421763524,158,6299
8,7,8,31,1009,885,248,-1,-6,1004,2^2;251^1,251,4,25,250
8,7,8,31,10007,329,248,-1,-192,9816,2^3;3^1;409^1,409,24,102,1356
8,7,8,31,100003,6458,248,1,284,99720,2^3;3^2;5^1;277^1,277,360,276,4585
8,7,8,31,1000003,161297,248,1,-148,1000152,2^3;3^2;29^1;479^1,479,2088,239,4764
8,7,8,31,10000019,2258075,248,1,-992,10001012,2^2;7^1;357179^1,357179,28,178589,4152820
8,7,8,31,100000007,41935493,248,1,1280,99998728,2^3;29^1;431029^1,431029,232,143676,3818251
8,7,8,31,1000000007,774193560,248,1,-19224,1000019232,2^5;3^2;3472289^1,3472289,288,3472288,103812220
8,7,8,31,10000000019,7419354859,248,-1,106548,10000106568,2^3;3^2;53^1;2620573^1,2620573,3816,2620572,87053518
8,7,8,31,100000000003,35483870975,248,-1,-71592,99999928412,2^2;293^1;643^1;132697^1,132697,753596,132696,4848873
8,7,8,31,1000000000039,483870967767,248,1,-798128,1000000798168,2^3;421^1;296912351^1,296912351,3368,29691235,1183585773
8,7,23,56,1009,624,105,1,-42,1052,2^2;263^1,263,4,262,2615
8,7,23,56,10007,9461,7168,-1,-104,9904,2^4;619^1,619,16,618,8213
8,7,23,56,100003,16408,7168,-1,-308,99696,2^4;3^1;31^1;67^1,67,1488,33,549
8,7,23,56,1000003,414065,7168,-1,820,1000824,2^3;3^1;11^1;17^1;223^1,223,4488,222,4425
8,7,23,56,10000019,390627,7168,-1,-3308,9996712,2^3;11^1;47^1;2417^1,2417,4136,604,14046
8,7,23,56,100000007,82031257,7168,-1,-4056,99995952,2^4;3^1;7^1;297607^1,297607,336,297606,7909006
8,7,23,56,1000000007,820312507,7168,1,-11628,1000011636,2^2;3^3;13^1;389^1;1831^1,1831,546156,183,5472
8,7,23,56,10000000019,390625002,7168,-1,-68032,9999931988,2^2;163^1;15337319^1,15337319,652,15337318,509494676
8,7,23,56,100000000003,91406250004,7168,-1,438304,100000438308,2^2;3^2;17^1;163399409^1,163399409,612,20424926,746351491
8,7,23,56,1000000000039,70312500004,7168,1,-249752,1000000249792,2^6;15625003903^1,15625003903,64,2604167317,103810278890
8,7,31,68,1009,761,948,-1,-34,976,2^4;61^1,61,16,20,200
8,7,31,68,10007,4974,3049,-1,-80,9928,2^3;17^1;73^1,73,136,36,479
8,7,31,68,100003,23470,13056,-1,-196,99808,2^5;3119^1,3119,32,1559,25895
8,7,31,68,1000003,881744,13056,1,824,999180,2^2;3^2;5^1;7^1;13^1;61^1,61,16380,60,1196
8,7,31,68,10000019,5189962,13056,-1,-2040,9997980,2^2;3^1;5^1;281^1;593^1,593,16860,296,6884
8,7,31,68,100000007,23223042,13056,-1,-19176,99980832,2^5;3^1;7^1;148781^1,148781,672,148780,3953892
8,7,31,68,1000000007,879289223,13056,-1,35652,1000035660,2^2;3^1;5^1;13^1;131^1;9787^1,9787,102180,4893,146288
8,7,31,68,10000000019,1660539220,13056,1,101884,9999898136,2^3;181^1;6906007^1,6906007,1448,3453003,114706277
8,7,31,68,100000000003,94056372553,13056,1,164108,99999835896,2^3;3^1;17^1;23^1;3079^1;3461^1,3461,28893336,3460,126433
8,7,31,68,1000000000039,153799019615,13056,-1,289664,1000000289704,2^3;13^1;9615387401^1,9615387401,104,1201923425,47912438321
8,8,17,49,1009,569,501,1,34,976,2^4;61^1,61,16,20,200
8,8,17,49,10007,8874,3528,1,24,9984,2^8;3^1;13^1,13,768,6,80
8,8,17,49,100003,46715,3528,-1,588,100592,2^4;6287^1,6287,16,6286,104409
8,8,17,49,1000003,997737,3528,-1,-1076,998928,2^4;3^2;7^1;991^1,991,1008,45,897
8,8,17,49,10000019,9750587,3528,-1,-208,9999812,2^2;2499953^1,2499953,4,24752,575571
8,8,17,49,100000007,9070297,3528,1,12828,99987180,2^2;3^1;5^1;863^1;1931^1,1931,51780,965,25646
8,8,17,49,1000000007,437641728,3528,1,43696,999956312,2^3;124994539^1,124994539,8,62497269,1868502905
8,8,17,49,10000000019,7097505684,3528,-1,32844,10000032864,2^5;3^1;1499^1;69491^1,69491,143904,6949,230841
8,8,17,49,100000000003,89569161002,3528,-1,-161420,99999838584,2^3;3^2;29^1;683^1;70121^1,70121,1426104,70120,2562270
8,8,17,49,1000000000039,528344671224,3528,1,1665944,999998334096,2^4;3^1;20833298627^1,20833298627,48,10416649313,415240320090
8,8,31,71,1009,105,956,-1,50,1060,2^2;5^1;53^1,53,20,52,519
8,8,31,71,10007,8323,3057,-1,12,10020,2^2;3^1;5^1;167^1,167,60,83,1103
8,8,31,71,100003,43542,13064,-1,356,100360,2^3;5^1;13^1;193^1,193,520,64,1064
8,8,31,71,1000003,571344,13064,1,1072,998932,2^2;11^1;73^1;311^1,311,3212,310,6179
8,8,31,71,10000019,5860392,13064,1,1740,9998280,2^3;3^2;5^1;27773^1,27773,360,6943,161450
8,8,31,71,100000007,58542565,13064,1,8992,99991016,2^3;12498877^1,12498877,8,12498876,332162940
8,8,31,71,1000000007,936925911,13064,1,47088,999952920,2^3;3^2;5^1;17^1;109^1;1499^1,1499,667080,214,6399
8,8,31,71,10000000019,1432945503,13064,-1,131464,10000131484,2^2;7^2;51021079^1,51021079,196,51021078,1694883525
8,8,31,71,100000000003,93018983470,13064,-1,7852,100000007856,2^4;3^2;7^1;99206357^1,99206357,1008,24801589,906280049
8,8,31,71,1000000000039,976729944926,13064,1,1768864,999998231176,2^3;7^1;17857111271^1,17857111271,56,8928555635,355920237729
8,8,49,97,1009,80,537,-1,26,1036,2^2;7^1;37^1,37,28,3,30
8,8,49,97,10007,917,1795,-1,-56,9952,2^5;311^1,311,32,310,4120
8,8,49,97,100003,51197,31816,-1,-56,99948,2^2;3^1;8329^1,8329,12,2776,46109
8,8,49,97,1000003,567516,31816,-1,964,1000968,2^3;3^1;179^1;233^1,233,4296,116,2313
8,8,49,97,10000019,2921807,31816,-1,620,10000640,2^8;5^1;13^1;601^1,601,16640,300,6977
8,8,49,97,100000007,28715115,31816,1,5676,99994332,2^2;3^1;8332861^1,8332861,12,555524,14763287
8,8,49,97,1000000007,534825250,31816,1,-46500,1000046508,2^2;3^1;37^1;179^1;12583^1,12583,79476,12582,376169
8,8,49,97,10000000019,3271310040,31816,1,-57168,10000057188,2^2;3^1;11^1;229^1;330821^1,330821,30228,33082,1098961
8,8,49,97,100000000003,40256474732,31816,1,502644,99999497360,2^4;5^1;7^1;19^1;47^1;199967^1,199967,500080,199966,7307000
8,8,49,97,1000000000039,694996228341,31816,1,236920,999999763120,2^4;5^1;19^1;657894581^1,657894581,1520,657894580,26225741866
8,14,28,82,1009,863,103,1,58,952,2^3;7^1;17^1,17,56,16,160
8,14,28,82,10007,7812,9184,1,152,9856,2^7;7^1;11^1,11,896,10,133
8,14,28,82,100003,58540,9184,1,364,99640,2^3;5^1;47^1;53^1,53,1880,52,864
8,14,28,82,1000003,487808,9184,-1,964,1000968,2^3;3^1;179^1;233^1,233,4296,116,2313
8,14,28,82,10000019,4146351,9184,1,-1344,10001364,2^2;3^1;263^1;3169^1,3169,3156,352,8186
8,14,28,82,100000007,53658542,9184,-1,-8868,99991140,2^2;3^1;5^1;1666519^1,1666519,60,833259,22144212
8,14,28,82,1000000007,780487812,9184,-1,-56400,999943608,2^3;3^1;41664317^1,41664317,24,20832158,622826379
8,14,28,82,10000000019,3170731715,9184,1,135236,9999864784,2^4;7^1;13^1;6868039^1,6868039,1456,3434019,114075642
8,14,28,82,100000000003,48780487808,9184,-1,-236508,99999763496,2^3;12499970437^1,12499970437,8,462961868,16917186398
8,14,28,82,1000000000039,146341463422,9184,1,1646264,999998353776,2^4;3^1;19^1;71^1;15443513^1,15443513,64752,7721756,307813419
8,14,34,92,1009,688,594,-1,38,1048,2^3;131^1,131,8,26,260
8,14,34,92,10007,1546,4713,1,-116,10124,2^2;2531^1,2531,4,2530,33621
8,14,34,92,100003,4132,14720,1,212,99792,2^4;3^4;7^1;11^1,11,9072,10,167
8,14,34,92,1000003,606525,14720,-1,724,1000728,2^3;3^3;41^1;113^1,113,8856,112,2233
8,14,34,92,10000019,3108703,14720,-1,-5892,9994128,2^4;3^1;59^1;3529^1,3529,2832,882,20510
8,14,34,92,100000007,80652181,14720,1,14940,99985068,2^2;3^2;19^1;127^1;1151^1,1151,86868,1150,30562
8,14,34,92,1000000007,502173918,14720,1,31048,999968960,2^6;5^1;3124903^1,3124903,320,3124902,93426298
8,14,34,92,10000000019,2673913050,14720,1,-33712,10000033732,2^2;13^1;43^1;4472287^1,4472287,2236,4472286,148566126
8,14,34,92,100000000003,95434782613,14720,-1,-236036,99999763968,2^9;3^1;13^1;19^1;229^1;1151^1,1151,86880768,115,4203
8,14,34,92,1000000000039,484782608716,14720,-1,-496,999999999544,2^3;7^2;13^1;587^1;334297^1,334297,2991352,9286,370170
8,17,28,89,1009,740,769,1,2,1008,2^4;3^2;7^1,7,144,1,10
8,17,28,89,10007,5072,7832,1,-168,10176,2^6;3^1;53^1,53,192,26,346
8,17,28,89,100003,59963,7832,1,136,99868,2^2;24967^1,24967,4,1387,23038
8,17,28,89,1000003,968340,7832,1,-1204,1001208,2^3;3^1;13^1;3209^1,3209,312,3208,63941
8,17,28,89,10000019,1889689,7832,-1,2676,10002696,2^3;3^1;11^1;37889^1,37889,264,9472,220258
8,17,28,89,100000007,65270691,7832,-1,-14224,99985784,2^3;23^1;83^1;6547^1,6547,15272,3273,86982
8,17,28,89,1000000007,555669056,7832,-1,44060,1000044068,2^2;53^1;1297^1;3637^1,3637,274964,3636,108707
8,17,28,89,10000000019,1756894796,7832,1,-118672,10000118692,2^2;17^1;61^1;2410829^1,2410829,4148,2410828,80085973
8,17,28,89,100000000003,45352400412,7832,1,26092,99999973912,2^3;38629^1;323591^1,323591,309032,161795,5912185
8,17,28,89,1000000000039,76608784479,7832,1,78480,999999921560,2^3;5^1;139^1;2069^1;86929^1,86929,11503640,7244,288769
12,1,4,13,1009,855,468,-1,6,1016,2^3;127^1,127,8,63,629
12,1,4,13,10007,771,468,1,168,9840,2^4;3^1;5^1;41^1,41,240,8,107
12,1,4,13,100003,53849,468,-1,-200,99804,2^2;3^1;8317^1,8317,12,4158,69064
12,1,4,13,1000003,692311,468,1,-500,1000504,2^3;125063^1,125063,8,62531,1246342
12,1,4,13,10000019,9230788,468,1,3244,9996776,2^3;827^1;1511^1,1511,6616,151,3512
12,1,4,13,100000007,92307700,468,1,1208,99998800,2^4;5^2;11^1;22727^1,22727,4400,11363,301977
12,1,4,13,1000000007,461538466,468,-1,-62736,999937272,2^3;3^1;4583^1;9091^1,9091,109992,505,15099
12,1,4,13,10000000019,3076923084,468,1,97932,9999902088,2^3;3^3;11^1;37^1;113749^1,113749,87912,37916,1259543
12,1,4,13,100000000003,53846153849,468,-1,243240,100000243244,2^2;11^1;103^1;22065367^1,22065367,4532,22065366,806295152
12,1,4,13,1000000000039,769230769262,468,1,1120136,999998879904,2^5;3^6;31^1;953^1;1451^1,1451,689179104,725,28901
12,1,13,24,1009,467,429,1,34,976,2^4;61^1,61,16,20,200
12,1,13,24,10007,2885,3456,1,-116,10124,2^2;2531^1,2531,4,2530,33621
12,1,13,24,100003,35766,3456,1,-60,100064,2^5;53^1;59^1,59,1696,29,482
12,1,13,24,1000003,357641,3456,1,-1636,1001640,2^3;3^1;5^1;17^1;491^1,491,2040,98,1954
12,1,13,24,10000019,7465293,3456,-1,-1348,9998672,2^4;624917^1,624917,16,156229,3632871
12,1,13,24,100000007,78819451,3456,1,-18756,100018764,2^2;3^2;2778299^1,2778299,36,2778298,73834450
12,1,13,24,1000000007,788194451,3456,1,-30256,1000030264,2^3;509^1;245587^1,245587,4072,245586,7342372
12,1,13,24,10000000019,7465277793,3456,-1,148636,10000148656,2^4;23^1;37^1;127^1;5783^1,5783,1729232,413,13720
12,1,13,24,100000000003,35763888891,3456,1,-586524,100000586528,2^5;3125018329^1,3125018329,32,781254582,28547986998
12,1,13,24,1000000000039,232638888899,3456,-1,1366244,1000001366284,2^2;331^1;755288041^1,755288041,1324,151057608,6021630144
12,1,13,88,1009,67,564,-1,-14,996,2^2;3^1;83^1,83,12,82,819
12,1,13,88,10007,5033,2665,1,-68,10076,2^2;11^1;229^1,229,44,228,3030
12,1,13,88,100003,85515,12672,-1,356,100360,2^3;5^1;13^1;193^1,193,520,64,1064
12,1,13,88,1000003,36933,12672,1,-572,1000576,2^7;7817^1,7817,128,7816,155786
12,1,13,88,10000019,9005700,12672,-1,3060,10003080,2^3;3^1;5^1;31^1;2689^1,2689,3720,384,8930
12,1,13,88,100000007,284092,12672,1,-16076,100016084,2^2;7^1;3572003^1,3572003,28,3572002,94927471
12,1,13,88,1000000007,639204551,12672,1,-5164,1000005172,2^2;811^1;308263^1,308263,3244,51377,1536037
12,1,13,88,10000000019,823863639,12672,1,79020,9999921000,2^3;3^1;5^3;3333307^1,3333307,3000,3333306,110730029
12,1,13,88,100000000003,85511363640,12672,-1,405964,100000405968,2^4;3^1;34361^1;60631^1,60631,1649328,30315,1107747
12,1,13,88,1000000000039,275568181830,12672,1,-349216,1000000349256,2^3;3^1;29^1;853^1;1684387^1,1684387,593688,842193,33572456
12,1,24,37,1009,697,122,-1,42,1052,2^2;263^1,263,4,262,2615
12,1,24,37,10007,5469,205,1,-88,10096,2^4;631^1,631,16,126,1675
12,1,24,37,100003,47476,10212,1,152,99852,2^2;3^1;53^1;157^1,157,636,156,2592
12,1,24,37,1000003,833141,10212,1,228,999776,2^5;157^1;199^1,199,5024,33,658
12,1,24,37,10000019,8660417,10212,-1,1412,10001432,2^3;7^1;178597^1,178597,56,178596,4152982
12,1,24,37,100000007,42773212,10212,-1,7992,100008000,2^6;3^3;5^3;463^1,463,216000,66,1754
12,1,24,37,1000000007,394829616,10212,1,-13920,1000013928,2^3;3^1;19^1;101^1;21713^1,21713,46056,1357,40571
12,1,24,37,10000000019,9964747376,10212,1,65472,9999934548,2^2;3^1;17^1;113^1;373^1;1163^1,1163,8598396,1162,38601
12,1,24,37,100000000003,73560517042,10212,-1,-10108,99999989896,2^3;12499998737^1,12499998737,8,6249999368,228382533430
12,1,24,37,1000000000039,965922444222,10212,1,-1250320,1000001250360,2^3;3^2;5^1;7^1;53^1;7487281^1,7487281,133560,3743640,149233235
12,1,37,52,1009,381,266,-1,50,1060,2^2;5^1;53^1,53,20,52,519
12,1,37,52,10007,7394,2450,1,-72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
12,1,37,52,100003,96318,22464,1,460,99544,2^3;23^1;541^1,541,184,180,2990
12,1,37,52,1000003,732375,22464,-1,4,1000008,2^3;3^2;17^1;19^1;43^1,43,23256,21,419
12,1,37,52,10000019,2195518,22464,1,-2508,10002528,2^5;3^4;17^1;227^1,227,44064,226,5256
12,1,37,52,100000007,96955136,22464,1,17496,99982512,2^4;3^4;7^1;103^1;107^1,107,934416,106,2817
12,1,37,52,1000000007,661858980,22464,-1,19420,1000019428,2^2;281^1;889697^1,889697,1124,444848,13299778
12,1,37,52,10000000019,1426282055,22464,1,25136,9999974884,2^2;41843^1;59747^1,59747,167372,29873,992360
12,1,37,52,100000000003,96314102568,22464,1,-9540,100000009544,2^3;59^1;211864427^1,211864427,472,211864426,7741782280
12,1,37,52,1000000000039,866987179522,22464,-1,-181224,999999818816,2^6;23^1;679347703^1,679347703,1472,339673851,13540465305
12,1,52,69,1009,40,859,1,18,992,2^5;31^1,31,32,30,300
12,1,52,69,10007,8316,2200,1,48,9960,2^3;3^1;5^1;83^1,83,120,82,1090
12,1,52,69,100003,22707,42228,-1,144,100148,2^2;25037^1,25037,4,12518,207921
12,1,52,69,1000003,357490,42228,-1,-236,999768,2^3;3^1;7^1;11^1;541^1,541,1848,270,5382
12,1,52,69,10000019,4106289,42228,-1,-692,9999328,2^5;89^1;3511^1,3511,2848,585,13604
12,1,52,69,100000007,13526572,42228,1,-12840,100012848,2^4;3^1;13^2;12329^1,12329,8112,1541,40953
12,1,52,69,1000000007,526570053,42228,1,-7408,1000007416,2^3;125000927^1,125000927,8,125000926,3737196793
12,1,52,69,10000000019,3236714983,42228,-1,-62892,9999937128,2^3;3^1;149^1;2796403^1,2796403,3576,2796402,92894464
12,1,52,69,100000000003,5314009663,42228,-1,3420,100000003424,2^5;19559^1;159773^1,159773,625888,159772,5838263
12,1,52,69,1000000000039,314009661849,42228,1,-1346704,1000001346744,2^3;3^1;17^1;503^1;983^1;4957^1,4957,201735192,2478,98781
12,1,69,88,1009,880,169,1,22,988,2^2;13^1;19^1,19,52,18,180
12,1,69,88,10007,7431,1759,-1,72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
12,1,69,88,100003,28060,71808,1,-500,100504,2^3;17^1;739^1,739,136,369,6129
12,1,69,88,1000003,505183,71808,1,1300,998704,2^4;7^1;37^1;241^1,241,4144,15,299
12,1,69,88,10000019,1602611,71808,1,6212,9993808,2^4;11^1;56783^1,56783,176,28391,660191
12,1,69,88,100000007,18365644,71808,-1,-8852,99991156,2^2;24997789^1,24997789,4,6249447,166081710
12,1,69,88,1000000007,499164443,71808,-1,-37264,999962744,2^3;11^1;491^1;23143^1,23143,43208,23142,691885
12,1,69,88,10000000019,3848596265,71808,1,63140,9999936880,2^4;5^1;137^1;912403^1,912403,10960,912402,30309339
12,1,69,88,100000000003,10411096258,71808,-1,136012,100000136016,2^4;3^2;11^1;63131399^1,63131399,1584,2869609,104858983
12,1,69,88,1000000000039,991143048168,71808,-1,-864076,999999135964,2^2;31^1;1039^1;7761799^1,7761799,128836,3880899,154704810
12,2,12,26,1009,265,93,-1,38,1048,2^3;131^1,131,8,26,260
12,2,12,26,10007,3696,3120,-1,-108,9900,2^2;3^2;5^2;11^1,11,900,10,133
12,2,12,26,100003,78465,3120,-1,108,100112,2^4;6257^1,6257,16,6256,103911
12,2,12,26,1000003,323079,3120,1,-764,1000768,2^6;19^1;823^1,823,1216,822,16384
12,2,12,26,10000019,307694,3120,1,1540,9998480,2^4;5^1;124981^1,124981,80,41660,968741
12,2,12,26,100000007,83076930,3120,-1,-5396,99994612,2^2;17^1;191^1;7699^1,7699,12988,7698,204578
12,2,12,26,1000000007,215384618,3120,1,7688,999992320,2^10;5^1;195311^1,195311,5120,39062,1167851
12,2,12,26,10000000019,8769230787,3120,1,-149796,10000149816,2^3;3^1;53^1;97^1;81049^1,81049,123384,27016,897453
12,2,12,26,100000000003,78461538465,3120,-1,-164852,99999835152,2^4;3^1;7^1;2039^1;145963^1,145963,685104,145962,5333628
12,2,12,26,1000000000039,492307692328,3120,-1,-1290584,999998709456,2^4;3^1;19^1;1096489813^1,1096489813,912,365496604,14569841249
12,2,26,44,1009,517,564,-1,-22,988,2^2;13^1;19^1,19,52,18,180
12,2,26,44,10007,7620,2665,1,-36,10044,2^2;3^4;31^1,31,324,3,40
12,2,26,44,100003,17047,12672,-1,536,100540,2^2;5^1;11^1;457^1,457,220,152,2525
12,2,26,44,1000003,897731,12672,1,-524,1000528,2^4;62533^1,62533,16,31266,623181
12,2,26,44,10000019,3522735,12672,-1,-1812,9998208,2^7;3^3;11^1;263^1,263,38016,131,3047
12,2,26,44,100000007,76136370,12672,1,-3468,100003476,2^2;3^1;8333623^1,8333623,12,2777874,73823182
12,2,26,44,1000000007,306818185,12672,1,-4524,1000004532,2^2;3^1;17^1;1979^1;2477^1,2477,403716,2476,74026
12,2,26,44,10000000019,795454548,12672,1,72264,9999927756,2^2;3^2;7^1;13^1;79^1;38639^1,38639,258804,19319,641764
12,2,26,44,100000000003,17045454547,12672,-1,420224,100000420228,2^2;19^1;26777^1;49139^1,49139,2035052,24569,897781
12,2,26,44,1000000000039,852272727307,12672,1,1553808,999998446232,2^3;149^1;467^1;1796413^1,1796413,556664,299402,11935103
12,2,44,66,1009,994,976,-1,50,1060,2^2;5^1;53^1,53,20,52,519
12,2,44,66,10007,3019,3243,-1,-104,9904,2^4;619^1,619,16,618,8213
12,2,44,66,100003,31748,33264,1,-100,100104,2^3;3^1;43^1;97^1,97,1032,24,399
12,2,44,66,1000003,746035,33264,-1,652,1000656,2^4;3^2;6949^1,6949,144,6948,138485
12,2,44,66,10000019,2063497,33264,-1,5068,10005088,2^5;73^1;4283^1,4283,2336,4282,99572
12,2,44,66,100000007,15873018,33264,-1,-17576,99982432,2^5;11^1;284041^1,284041,352,23670,629041
12,2,44,66,1000000007,15873017,33264,1,-2248,1000002256,2^4;11^1;37^1;153563^1,153563,6512,153562,4591098
12,2,44,66,10000000019,4920634931,33264,1,199068,9999800952,2^3;3^1;416658373^1,416658373,24,34721531,1153424294
12,2,44,66,100000000003,31746031748,33264,1,-5732,100000005736,2^3;12500000717^1,12500000717,8,3125000179,114191284803
12,2,44,66,1000000000039,174603174611,33264,-1,-1465128,999998534912,2^8;13^1;3449^1;87121^1,87121,11478272,87120,3472877
12,2,66,92,1009,25,26,-1,-14,996,2^2;3^1;83^1,83,12,82,819
12,2,66,92,10007,35,607,-1,-72,9936,2^4;3^3;23^1,23,432,11,147
12,2,66,92,100003,94637,70656,-1,-204,99800,2^3;5^2;499^1,499,200,166,2758
12,2,66,92,1000003,794161,70656,1,100,999904,2^5;31247^1,31247,32,15623,311391
12,2,66,92,10000019,5006804,70656,1,5836,9994184,2^3;1249273^1,1249273,8,312318,7262487
12,2,66,92,100000007,73165767,70656,-1,-14744,99985264,2^4;109^1;57331^1,57331,1744,28665,761785
12,2,66,92,1000000007,775135876,70656,-1,-57072,999942936,2^3;3^1;41664289^1,41664289,24,5208036,155706491
12,2,66,92,10000000019,9354619584,70656,-1,130428,10000130448,2^4;3^1;7^1;11^1;2705663^1,2705663,3696,2705662,89880147
12,2,66,92,100000000003,31589673915,70656,1,-163536,100000163540,2^2;5^1;2903^1;1722359^1,1722359,58060,1722358,62937044
12,2,66,92,1000000000039,449048913062,70656,1,-688256,1000000688296,2^3;179^1;698324503^1,698324503,1432,232774834,9279135131
12,3,8,23,1009,133,371,-1,22,1032,2^3;3^1;43^1,43,24,42,420
12,3,8,23,10007,3047,1380,1,-88,10096,2^4;631^1,631,16,126,1675
12,3,8,23,100003,39133,1380,1,-104,100108,2^2;29^1;863^1,863,116,862,14318
12,3,8,23,1000003,956526,1380,-1,892,1000896,2^6;3^1;13^1;401^1,401,2496,400,7973
12,3,8,23,10000019,2608702,1380,1,1872,9998148,2^2;3^1;833179^1,833179,12,833178,19374305
12,3,8,23,100000007,95652182,1380,1,2752,99997256,2^3;12499657^1,12499657,8,4166552,110727890
12,3,8,23,1000000007,652173919,1380,1,33760,999966248,2^3;17^1;1297^1;5669^1,5669,176392,436,13036
12,3,8,23,10000000019,2173913049,1380,-1,-47612,9999952408,2^3;37^1;443^1;76261^1,76261,131128,492,16344
12,3,8,23,100000000003,30434782611,1380,-1,-78124,99999921880,2^3;5^1;3989^1;626723^1,626723,159560,313361,11450590
12,3,8,23,1000000000039,434782608714,1380,1,977592,999999022448,2^4;29^1;67^1;32166721^1,32166721,31088,16083360,641133186
12,3,23,44,1009,681,470,-1,-6,1004,2^2;251^1,251,4,25,250
12,3,23,44,10007,8996,553,-1,28,10036,2^2;13^1;193^1,193,52,64,851
12,3,23,44,100003,15797,10560,1,272,99732,2^2;3^1;8311^1,8311,12,4155,69014
12,3,23,44,1000003,885231,10560,-1,1220,1001224,2^3;7^1;19^1;941^1,941,1064,470,9368
12,3,23,44,10000019,1397731,10560,1,-44,10000064,2^6;37^1;41^1;103^1,103,97088,51,1186
12,3,23,44,100000007,89886371,10560,-1,19512,100019520,2^6;3^2;5^1;34729^1,34729,2880,8682,230728
12,3,23,44,1000000007,444318186,10560,-1,-8936,999991072,2^5;1123^1;27827^1,27827,35936,13913,415962
12,3,23,44,10000000019,8670454563,10560,-1,170532,10000170552,2^3;3^1;23^1;18116251^1,18116251,552,3019375,100301467
12,3,23,44,100000000003,15795454547,10560,1,-404568,100000404572,2^2;19^1;43^1;30599879^1,30599879,3268,15299939,559078270
12,3,23,44,1000000000039,389772727289,10560,-1,-789052,999999210988,2^2;10567^1;23658541^1,23658541,42268,5914635,235775907
12,3,44,71,1009,9,626,1,-46,1056,2^5;3^1;11^1,11,96,10,100
12,3,44,71,10007,7942,4911,-1,168,10176,2^6;3^1;53^1,53,192,26,346
12,3,44,71,100003,98252,34932,-1,-276,99728,2^4;23^1;271^1,271,368,135,2243
12,3,44,71,1000003,288219,34932,1,-244,1000248,2^3;3^1;71^1;587^1,587,1704,293,5840
12,3,44,71,10000019,3555487,34932,-1,-2892,9997128,2^3;3^3;31^1;1493^1,1493,6696,1492,34695
12,3,44,71,100000007,54379943,34932,-1,-2656,99997352,2^3;7^1;13^1;137359^1,137359,728,137358,3650348
12,3,44,71,1000000007,511851602,34932,1,20220,999979788,2^2;3^1;79^1;1054831^1,1054831,948,351610,10512209
12,3,44,71,10000000019,5345242196,34932,-1,-7444,9999992576,2^8;7^1;5580353^1,5580353,1792,5580352,185375281
12,3,44,71,100000000003,11920302303,34932,-1,-501616,99999498388,2^2;193^1;129533029^1,129533029,772,32383257,1183323364
12,3,44,71,1000000000039,104774991417,34932,1,-1349664,1000001349704,2^3;7^1;103^1;173370553^1,173370553,5768,173370552,6911094091
12,4,6,22,1009,828,528,-1,22,1032,2^3;3^1;43^1,43,24,42,420
12,4,6,22,10007,8190,528,1,24,9984,2^8;3^1;13^1,13,768,6,80
12,4,6,22,100003,27276,528,-1,-200,99804,2^2;3^1;8317^1,8317,12,4158,69064
12,4,6,22,1000003,636368,528,1,1124,998880,2^5;3^1;5^1;2081^1,2081,480,130,2592
12,4,6,22,10000019,3636373,528,1,4796,9995224,2^3;1249403^1,1249403,8,624701,14526485
12,4,6,22,100000007,81818190,528,1,6424,99993584,2^4;307^1;20357^1,20357,4912,20356,540970
12,4,6,22,1000000007,90909094,528,1,14136,999985872,2^4;3^1;20833039^1,20833039,48,771594,23068619
12,4,6,22,10000000019,7272727289,528,-1,108100,10000108120,2^3;5^1;19^1;839^1;15683^1,15683,637640,15682,520945
12,4,6,22,100000000003,27272727276,528,-1,499352,100000499356,2^2;197^1;929^1;136603^1,136603,732052,15178,554623
12,4,6,22,1000000000039,363636363653,528,-1,696332,1000000696372,2^2;137^1;229^1;7968641^1,7968641,125492,7968640,317654990
12,4,13,33,1009,341,537,-1,-30,980,2^2;5^1;7^2,7,140,1,10
12,4,13,33,10007,3000,3564,1,-72,10080,2^5;3^2;5^1;7^1,7,1440,3,40
12,4,13,33,100003,23571,3564,1,-152,100156,2^2;7^3;73^1,73,1372,24,399
12,4,13,33,1000003,932664,3564,-1,356,1000360,2^3;5^1;89^1;281^1,281,3560,280,5581
12,4,13,33,10000019,9562309,3564,1,-2676,10002696,2^3;3^1;11^1;37889^1,37889,264,9472,220258
12,4,13,33,100000007,63299669,3564,1,-14440,100014448,2^4;6250903^1,6250903,16,2083634,55373459
12,4,13,33,1000000007,239057242,3564,1,-35040,1000035048,2^3;3^1;41668127^1,41668127,24,41668126,1245766667
12,4,13,33,10000000019,3198653206,3564,-1,21036,10000021056,2^6;3^1;52083443^1,52083443,192,26041721,865087247
12,4,13,33,100000000003,23569023571,3564,1,-500804,100000500808,2^3;13^1;961543277^1,961543277,104,240385819,8783988464
12,4,13,33,1000000000039,993265993306,3564,1,177784,999999822256,2^4;62499988891^1,62499988891,16,31249994445,1245722814145
12,4,22,46,1009,937,855,-1,-22,988,2^2;13^1;19^1,19,52,18,180
12,4,22,46,10007,9428,9936,-1,112,10120,2^3;5^1;11^1;23^1,23,440,11,147
12,4,22,46,100003,44930,9936,-1,92,100096,2^8;17^1;23^1,23,4352,2,34
12,4,22,46,1000003,579713,9936,1,548,999456,2^5;3^1;29^1;359^1,359,2784,179,3568
12,4,22,46,10000019,8550742,9936,1,-4412,10004432,2^4;17^1;36781^1,36781,272,36780,855264
12,4,22,46,100000007,24637684,9936,-1,-1824,99998184,2^3;3^1;11^1;13^1;29137^1,29137,3432,14568,387151
12,4,22,46,1000000007,637681165,9936,-1,13928,1000013936,2^4;62500871^1,62500871,16,31250435,934305283
12,4,22,46,10000000019,7681159436,9936,-1,77200,10000077220,2^2;5^1;7^1;557^1;128239^1,128239,77980,128238,4259975
12,4,22,46,100000000003,27536231886,9936,1,-109084,100000109088,2^5;3^4;11^1;3507299^1,3507299,28512,3507298,128160910
12,4,22,46,1000000000039,536231884080,9936,1,633776,999999366264,2^3;3^2;12697^1;1093871^1,1093871,914184,546935,21802545
12,4,33,61,1009,734,39,-1,-10,1000,2^3;5^3,5,200,2,20
12,4,33,61,10007,5426,1214,-1,-132,9876,2^2;3^1;823^1,823,12,411,5462
12,4,33,61,100003,64107,21228,-1,196,100200,2^3;3^1;5^2;167^1,167,600,83,1379
12,4,33,61,1000003,540421,21228,1,212,999792,2^4;3^2;53^1;131^1,131,7632,13,260
12,4,33,61,10000019,729228,21228,1,3108,9996912,2^4;3^3;73^1;317^1,317,31536,158,3675
12,4,33,61,100000007,25211987,21228,1,-14976,100014984,2^3;3^2;1389097^1,1389097,72,694548,18457909
12,4,33,61,1000000007,245336351,21228,1,-39204,1000039212,2^2;3^2;17^1;1634051^1,1634051,612,817025,24426885
12,4,33,61,10000000019,2781232341,21228,-1,51952,10000051972,2^2;3593^1;695801^1,695801,14372,695800,23113976
12,4,33,61,100000000003,11192764275,21228,1,-427540,100000427544,2^3;3^2;1388894827^1,1388894827,72,231482471,8458649363
12,4,33,61,1000000000039,117015262866,21228,-1,-996240,999999003800,2^3;5^2;4999995019^1,4999995019,200,277777501,11073082617
12,4,46,78,1009,893,970,-1,58,1068,2^2;3^1;89^1,89,12,88,879
12,4,46,78,10007,502,9291,-1,-112,9896,2^3;1237^1,1237,8,309,4107
12,4,46,78,100003,85840,39312,-1,-100,99904,2^6;7^1;223^1,223,448,222,3688
12,4,46,78,1000003,990236,39312,1,-1292,1001296,2^4;62581^1,62581,16,2980,59397
12,4,46,78,10000019,5848608,39312,-1,-1492,9998528,2^6;156227^1,156227,64,78113,1816401
12,4,46,78,100000007,77533584,39312,-1,3432,100003440,2^4;3^1;5^1;269^1;1549^1,1549,64560,1548,41139
12,4,46,78,1000000007,808302815,39312,-1,-9592,999990416,2^4;37^1;109^1;15497^1,15497,64528,3874,115823
12,4,46,78,10000000019,573870576,39312,-1,-86424,9999913596,2^2;3^1;23^1;1997^1;18143^1,18143,551172,18142,602665
12,4,46,78,100000000003,85836385840,39312,-1,346036,100000346040,2^3;3^3;5^1;7^1;1361^1;9719^1,9719,10289160,9718,355108
12,4,46,78,1000000000039,199023199032,39312,-1,-1182884,999998817156,2^2;3^3;9259248307^1,9259248307,108,60124989,2396770682
12,4,61,97,1009,560,763,1,18,992,2^5;31^1,31,32,30,300
12,4,61,97,10007,7885,6306,1,-140,10148,2^2;43^1;59^1,59,172,29,386
12,4,61,97,100003,48022,66348,-1,608,100612,2^2;25153^1,25153,4,25152,417767
12,4,61,97,1000003,93870,66348,-1,1304,1001308,2^2;7^1;11^1;3251^1,3251,308,1625,32389
12,4,61,97,10000019,6972342,66348,1,-2232,10002252,2^2;3^1;13^1;97^1;661^1,661,15132,132,3070
12,4,61,97,100000007,14324473,66348,-1,8736,100008744,2^3;3^1;11^1;378821^1,378821,264,378820,10067303
12,4,61,97,1000000007,624525236,66348,1,24624,999975384,2^3;3^2;47^1;461^1;641^1,641,1560024,640,19135
12,4,61,97,10000000019,8974498119,66348,1,-105440,10000105460,2^2;5^1;19^1;26316067^1,26316067,380,26316066,874200790
12,4,61,97,100000000003,78621812266,66348,-1,-190148,99999809856,2^6;3^2;197^1;881273^1,881273,113472,440636,16101373
12,4,61,97,1000000000039,687466087928,66348,1,1799016,999998201024,2^6;37309^1;418799^1,418799,2387776,418798,16694603
12,6,22,52,1009,171,903,-1,14,1024,2^10,2,512,1,10
12,6,22,52,10007,9479,9984,1,-80,10088,2^3;13^1;97^1,97,104,12,160
12,6,22,52,100003,482,9984,1,-528,100532,2^2;41^1;613^1,613,164,51,848
12,6,22,52,1000003,774042,9984,-1,1332,1001336,2^3;7^1;17881^1,17881,56,745,14850
12,6,22,52,10000019,9278865,9984,1,2652,9997368,2^3;3^1;71^1;5867^1,5867,1704,5866,136406
12,6,22,52,100000007,17788464,9984,1,6768,99993240,2^3;3^2;5^1;37^1;7507^1,7507,13320,3753,99738
12,6,22,52,1000000007,870192315,9984,-1,3600,1000003608,2^3;3^2;13888939^1,13888939,72,6944469,207621241
12,6,22,52,10000000019,8509615402,9984,1,-131700,10000131720,2^3;3^1;5^1;47^1;223^1;7951^1,7951,1257720,3975,132047
12,6,22,52,100000000003,480769232,9984,1,155236,99999844768,2^5;3124995149^1,3124995149,32,3124995148,114191100964
12,6,22,52,1000000000039,408653846171,9984,-1,926828,1000000926868,2^2;59^1;1187^1;1447^1;2467^1,2467,405351004,822,32768
12,6,52,94,1009,128,429,1,34,976,2^4;61^1,61,16,20,200
12,6,52,94,10007,9610,1853,-1,76,10084,2^2;2521^1,2521,4,2520,33488
12,6,52,94,100003,99449,51888,1,24,99980,2^2;5^1;4999^1,4999,20,4998,83016
12,6,52,94,1000003,653102,51888,1,-1160,1001164,2^2;17^1;14723^1,14723,68,7361,146717
12,6,52,94,10000019,3367260,51888,-1,604,10000624,2^4;17^1;36767^1,36767,272,18383,427470
12,6,52,94,100000007,95097140,51888,1,-13544,100013552,2^4;379^1;16493^1,16493,6064,2356,62612
12,6,52,94,1000000007,629047184,51888,1,-20580,1000020588,2^2;3^1;7^1;23^1;517609^1,517609,1932,129402,3868778
12,6,52,94,10000000019,1387604074,51888,-1,102936,10000102956,2^2;3^1;47^1;67^1;264637^1,264637,37788,88212,2930340
12,6,52,94,100000000003,91766882520,51888,-1,-16524,99999983480,2^3;5^1;89^1;28089883^1,28089883,3560,28089882,1026438251
12,6,52,94,1000000000039,405180388546,51888,-1,1760328,1000001760368,2^4;13^1;4807700771^1,4807700771,208,2403850385,95825017559
12,8,11,39,1009,322,395,-1,38,1048,2^3;131^1,131,8,26,260
12,8,11,39,10007,4536,1404,1,-128,10136,2^3;7^1;181^1,181,56,90,1196
12,8,11,39,100003,5986,1404,1,-28,100032,2^6;3^1;521^1,521,192,26,432
12,8,11,39,1000003,521372,1404,-1,1844,1001848,2^3;125231^1,125231,8,8945,178288
12,8,11,39,10000019,6581212,1404,1,3424,9996596,2^2;2499149^1,2499149,4,2499148,58113937
12,8,11,39,100000007,99145309,1404,1,10872,99989136,2^4;3^2;13^1;31^1;1723^1,1723,58032,1722,45763
12,8,11,39,1000000007,606837614,1404,-1,-21096,999978912,2^5;3^3;23^1;50321^1,50321,19872,10064,300887
12,8,11,39,10000000019,8119658138,1404,1,140176,9999859844,2^2;13^1;31^1;6203387^1,6203387,1612,886198,29438861
12,8,11,39,100000000003,5982905986,1404,1,410116,99999589888,2^9;11^1;23^1;71^1;83^1;131^1,131,763355648,130,4751
12,8,11,39,1000000000039,752136752169,1404,-1,1480088,1000001480128,2^6;7^2;227^1;1404749^1,1404749,711872,351187,13999416
12,8,23,59,1009,552,530,-1,38,1048,2^3;131^1,131,8,26,260
12,8,23,59,10007,578,613,1,40,9968,2^4;7^1;89^1,89,112,11,147
12,8,23,59,100003,16273,10620,1,388,99616,2^5;11^1;283^1,283,352,282,4684
12,8,23,59,1000003,772885,10620,1,1108,998896,2^4;149^1;419^1,419,2384,209,4166
12,8,23,59,10000019,9694935,10620,1,-1636,10001656,2^3;7^1;178601^1,178601,56,178600,4153075
12,8,23,59,100000007,80338990,10620,1,-12312,100012320,2^5;3^4;5^1;7717^1,7717,12960,1929,51264
12,8,23,59,1000000007,176271189,10620,-1,-16912,999983096,2^3;7^1;17856841^1,17856841,56,5952280,177957416
12,8,23,59,10000000019,9016949171,10620,1,-117372,10000117392,2^4;3^1;19^1;31^1;353711^1,353711,28272,176855,5874996
12,8,23,59,100000000003,72203389834,10620,1,-103300,100000103304,2^3;3^1;31^1;134408741^1,134408741,744,13440874,491145787
12,8,23,59,1000000000039,37288135596,10620,1,447288,999999552752,2^4;19^1;23^1;7027^1;20353^1,20353,49132784,20352,811295
12,8,39,83,1009,987,606,1,-10,1020,2^2;3^1;5^1;17^1,17,60,16,160
12,8,39,83,10007,8468,855,-1,-32,9976,2^3;29^1;43^1,43,232,21,280
12,8,39,83,100003,86090,30876,1,316,99688,2^3;17^1;733^1,733,136,61,1014
12,8,39,83,1000003,856980,30876,1,76,999928,2^3;124991^1,124991,8,62495,1245624
12,8,39,83,10000019,4286834,30876,-1,-2360,9997660,2^2;5^1;499883^1,499883,20,249941,5812003
12,8,39,83,100000007,20404200,30876,-1,-1872,99998136,2^3;3^2;7^1;198409^1,198409,504,24801,659098
12,8,39,83,1000000007,764088619,30876,1,34716,999965292,2^2;3^1;211^1;394931^1,394931,2532,197465,5903681
12,8,39,83,10000000019,1951029931,30876,-1,19092,10000019112,2^3;3^1;43^1;2087^1;4643^1,4643,2153784,2321,77102
12,8,39,83,100000000003,94558880688,30876,1,-309572,100000309576,2^3;89^1;103^1;631^1;2161^1,2161,46275016,1080,39465
12,8,39,83,1000000000039,811892732252,30876,-1,-998664,999999001376,2^5;31249968793^1,31249968793,32,31249968792,1245721791536
12,11,12,47,1009,138,564,-1,58,1068,2^2;3^1;89^1,89,12,88,879
12,11,12,47,10007,2990,564,1,112,9896,2^3;1237^1,1237,8,309,4107
12,11,12,47,100003,55330,564,1,-524,100528,2^4;61^1;103^1,103,976,17,283
12,11,12,47,1000003,574479,564,-1,-508,999496,2^3;101^1;1237^1,1237,808,618,12318
12,11,12,47,10000019,1063841,564,-1,360,10000380,2^2;3^1;5^1;13^1;12821^1,12821,780,3205,74528
12,11,12,47,100000007,55319162,564,-1,-4560,99995448,2^3;3^1;7^1;431^1;1381^1,1381,72408,276,7335
12,11,12,47,1000000007,638297886,564,-1,52956,1000052964,2^2;3^2;27779249^1,27779249,36,27779248,830525980
12,11,12,47,10000000019,1702127672,564,1,-33940,10000033960,2^3;5^1;7^1;47^1;759881^1,759881,13160,759880,25242668
12,11,12,47,100000000003,87234042565,564,1,-174964,100000174968,2^3;3^3;462963773^1,462963773,216,462963772,16917255973
12,11,12,47,1000000000039,617021276629,564,1,-79352,1000000079392,2^5;59^1;2903^1;182453^1,182453,5480864,45613,1818278
12,11,39,92,1009,738,642,-1,26,1036,2^2;7^1;37^1,37,28,3,30
12,11,39,92,10007,1862,891,1,184,9824,2^5;307^1,307,32,153,2034
12,11,39,92,100003,83350,30912,1,168,99836,2^2;11^1;2269^1,2269,44,567,9418
12,11,39,92,1000003,131601,30912,-1,-564,999440,2^4;5^1;13^1;31^2,31,32240,3,60
12,11,39,92,10000019,943326,30912,-1,5040,10005060,2^2;3^1;5^1;13^1;101^1;127^1,127,78780,126,2930
12,11,39,92,100000007,73874230,30912,1,11560,99988448,2^5;7^1;71^1;6287^1,6287,15904,6286,167054
12,11,39,92,1000000007,204580748,30912,-1,15288,1000015296,2^6;3^1;7^1;19^1;39161^1,39161,25536,1780,53218
12,11,39,92,10000000019,4670031066,30912,1,108436,9999891584,2^7;78124153^1,78124153,128,26041384,865076052
12,11,39,92,100000000003,737577641,30912,-1,342844,100000342848,2^6;3^1;7^1;2551^1;29167^1,29167,3428544,4861,177627
12,11,39,92,1000000000039,353649068338,30912,1,679960,999999320080,2^4;5^1;1013^1;12339577^1,12339577,81040,12339576,491894211
12,12,26,74,1009,695,324,1,18,992,2^5;31^1,31,32,30,300
12,12,26,74,10007,9429,2425,1,-36,10044,2^2;3^4;31^1,31,324,3,40
12,12,26,74,100003,49810,12432,-1,52,100056,2^3;3^1;11^1;379^1,379,264,189,3140
12,12,26,74,1000003,861008,12432,1,-1580,1001584,2^4;59^1;1061^1,1061,944,530,10564
12,12,26,74,10000019,4980706,12432,1,1184,9998836,2^2;23^1;251^1;433^1,433,23092,432,10046
12,12,26,74,100000007,42471047,12432,-1,11536,100011544,2^3;17^1;23^1;31973^1,31973,3128,15986,424835
12,12,26,74,1000000007,501930507,12432,-1,-35968,999964040,2^3;5^1;593^1;42157^1,42157,23720,42156,1260353
12,12,26,74,10000000019,6409266423,12432,1,82740,9999917280,2^5;3^2;5^1;6944387^1,6944387,1440,6944386,230687510
12,12,26,74,100000000003,49806949810,12432,-1,301048,100000301052,2^2;3^1;601^1;863^1;16067^1,16067,6223956,16066,587072
12,12,26,74,1000000000039,386100386117,12432,-1,1231672,1000001231712,2^5;3^3;7^1;1483^1;111493^1,111493,8969184,342,13634
12,13,24,73,1009,522,555,1,34,976,2^4;61^1,61,16,20,200
12,13,24,73,10007,3379,9636,1,108,9900,2^2;3^2;5^2;11^1,11,900,10,133
12,13,24,73,100003,29517,9636,1,-488,100492,2^2;7^1;37^1;97^1,97,1036,24,399
12,13,24,73,1000003,620178,9636,1,-1444,1001448,2^3;3^2;7^1;1987^1,1987,504,993,19793
12,13,24,73,10000019,1469494,9636,1,1112,9998908,2^2;2499727^1,2499727,4,416621,9687897
12,13,24,73,100000007,77584067,9636,1,-8948,100008956,2^2;1051^1;23789^1,23789,4204,23788,632177
12,13,24,73,1000000007,70983813,9636,-1,-2288,999997720,2^3;5^1;29^1;862067^1,862067,1160,862066,25773492
12,13,24,73,10000000019,5815691171,9636,-1,45604,10000045624,2^3;79^1;15822857^1,15822857,632,15822856,525623899
12,13,24,73,100000000003,39103362394,9636,-1,566964,100000566968,2^3;12500070871^1,12500070871,8,4166690290,152255900908
12,13,24,73,1000000000039,804483188078,9636,-1,141000,1000000141040,2^4;5^1;2083^1;6000961^1,6000961,166640,2000320,79739031
12,13,33,88,1009,96,940,-1,2,1012,2^2;11^1;23^1,23,44,22,220
12,13,33,88,10007,1565,1106,-1,28,10036,2^2;13^1;193^1,193,52,64,851
12,13,33,88,100003,53128,21120,-1,-220,99784,2^3;12473^1,12473,8,3118,51789
12,13,33,88,1000003,531253,21120,1,-316,1000320,2^7;3^1;5^1;521^1,521,1920,65,1296
12,13,33,88,10000019,312502,21120,-1,-1148,9998872,2^3;13^1;79^1;1217^1,1217,8216,304,7070
12,13,33,88,100000007,65625006,21120,-1,-9180,99990828,2^2;3^3;7^1;132263^1,132263,756,132262,3514919
12,13,33,88,1000000007,656250006,21120,-1,-45264,999954744,2^3;3^1;41664781^1,41664781,24,10416195,311416658
12,13,33,88,10000000019,312500002,21120,1,25268,9999974752,2^5;1327^1;235493^1,235493,42464,235492,7822875
12,13,33,88,100000000003,53125000003,21120,-1,607140,100000607144,2^3;37^1;337839889^1,337839889,296,56306648,2057512996
12,13,33,88,1000000000039,656250000027,21120,-1,1419280,1000001419320,2^3;3^1;5^1;41^1;181^1;1122941^1,1122941,890520,8021,319743
20,1,5,16,1009,80,271,1,26,984,2^3;3^1;41^1,41,24,10,100
20,1,5,16,10007,2972,1280,-1,-16,9992,2^3;1249^1,1249,8,39,519
20,1,5,16,100003,10939,1280,-1,296,100300,2^2;5^2;17^1;59^1,59,1700,29,482
20,1,5,16,1000003,609378,1280,-1,-220,999784,2^3;47^1;2659^1,2659,376,1329,26490
20,1,5,16,10000019,3593758,1280,1,-2620,10002640,2^4;5^1;97^1;1289^1,1289,7760,184,4279
20,1,5,16,100000007,54687505,1280,-1,-5552,99994456,2^3;12499307^1,12499307,8,6249653,166087184
20,1,5,16,1000000007,546875005,1280,-1,41184,1000041192,2^3;3^2;13889461^1,13889461,72,13889460,415258087
20,1,5,16,10000000019,3593750008,1280,1,-137436,10000137456,2^4;3^2;19^1;3655021^1,3655021,2736,3655020,121417137
20,1,5,16,100000000003,60937500003,1280,-1,146184,100000146188,2^2;59^1;423729433^1,423729433,236,47081048,1720398417
20,1,5,16,1000000000039,46875000003,1280,1,1227972,999998772068,2^2;73^1;3547^1;965507^1,965507,1035724,482753,19244050
20,1,16,29,1009,959,628,1,-6,1016,2^3;127^1,127,8,63,629
20,1,16,29,10007,4855,8700,-1,-100,9908,2^2;2477^1,2477,4,2476,32903
20,1,16,29,100003,89429,8700,1,-332,100336,2^4;6271^1,6271,16,3135,52072
20,1,16,29,1000003,790808,8700,-1,-440,999564,2^2;3^1;31^1;2687^1,2687,372,2686,53537
20,1,16,29,10000019,7195417,8700,1,-2192,10002212,2^2;11^1;31^1;7333^1,7333,1364,7332,170495
20,1,16,29,100000007,96781617,8700,-1,-1956,99998052,2^2;3^1;7^1;11^1;108223^1,108223,924,54111,1438023
20,1,16,29,1000000007,657471270,8700,1,35292,999964716,2^2;3^1;1013^1;82261^1,82261,12156,4570,136631
20,1,16,29,10000000019,8574712661,8700,1,-107944,10000107964,2^2;7^2;11^1;719^1;6451^1,6451,1550164,3225,107133
20,1,16,29,100000000003,68735632187,8700,-1,-33028,99999966976,2^8;7^1;13^1;4292581^1,4292581,23296,4292580,156856064
20,1,16,29,1000000000039,570114942552,8700,-1,732320,1000000732360,2^3;5^1;7^1;1033^1;3457339^1,3457339,289240,1728669,68910170
20,1,29,44,1009,906,424,-1,10,1020,2^2;3^1;5^1;17^1,17,60,16,160
20,1,29,44,10007,6296,4626,1,-116,10124,2^2;2531^1,2531,4,2530,33621
20,1,29,44,100003,20375,24640,1,308,99696,2^4;3^1;31^1;67^1,67,1488,33,549
20,1,29,44,1000003,606334,24640,-1,-496,999508,2^2;79^1;3163^1,3163,316,3162,63024
20,1,29,44,10000019,8400991,24640,-1,3428,10003448,2^3;7^2;13^2;151^1,151,66248,25,582
20,1,29,44,100000007,34334419,24640,1,-6620,100006628,2^2;109^1;229373^1,229373,436,229372,6095659
20,1,29,44,1000000007,966720787,24640,-1,33264,1000033272,2^3;3^2;7^1;359^1;5527^1,5527,180936,307,9179
20,1,29,44,10000000019,9569805214,24640,1,-104652,10000104672,2^5;3^1;41^1;2540677^1,2540677,3936,1270338,42199715
20,1,29,44,100000000003,20373376625,24640,1,-184972,100000184976,2^4;3^2;89^1;107^1;72923^1,72923,1371312,72922,2664659
20,1,29,44,1000000000039,304383116896,24640,1,-426040,1000000426080,2^5;3^1;5^1;2083334221^1,2083334221,480,104166711,4152411886
20,1,44,61,1009,463,1001,1,30,980,2^2;5^1;7^2,7,140,1,10
20,1,44,61,10007,6418,2425,1,32,9976,2^3;29^1;43^1,43,232,21,280
20,1,44,61,100003,77205,52460,1,-580,100584,2^3;3^2;11^1;127^1,127,792,42,698
20,1,44,61,1000003,873431,52460,-1,12,1000016,2^4;62501^1,62501,16,15625,311431
20,1,44,61,10000019,9466279,52460,-1,-4560,9995460,2^2;3^1;5^1;61^1;2731^1,2731,3660,2730,63483
20,1,44,61,100000007,20396495,52460,-1,7560,100007568,2^4;3^3;181^1;1279^1,1279,78192,639,16982
20,1,44,61,1000000007,667556239,52460,-1,59760,1000059768,2^3;3^2;163^1;85213^1,85213,11736,21303,636904
20,1,44,61,10000000019,392680139,52460,-1,-147524,9999852496,2^4;149^1;157^1;26717^1,26717,374288,13358,443744
20,1,44,61,100000000003,67632481894,52460,1,-27400,100000027404,2^2;3^2;2777778539^1,2777778539,36,1388889269,50751693118
20,1,44,61,1000000000039,491422035857,52460,-1,300104,1000000300144,2^4;151^1;413907409^1,413907409,2416,413907408,16499647768
20,1,61,80,1009,108,145,1,10,1000,2^3;5^3,5,200,2,20
20,1,61,80,10007,591,5937,-1,-128,9880,2^3;5^1;13^1;19^1,19,520,18,240
20,1,61,80,100003,60982,96000,1,-436,100440,2^3;3^4;5^1;31^1,31,3240,15,250
20,1,61,80,1000003,109793,96000,1,484,999520,2^5;5^1;6247^1,6247,160,694,13833
20,1,61,80,10000019,6664597,96000,1,1140,9998880,2^5;3^1;5^1;37^1;563^1,563,17760,281,6535
20,1,61,80,100000007,80895840,96000,-1,384,100000392,2^3;3^1;17^1;83^1;2953^1,2953,33864,1476,39226
20,1,61,80,1000000007,808958340,96000,-1,42048,1000042056,2^3;3^2;13^1;43^1;24847^1,24847,40248,4141,123805
20,1,61,80,10000000019,6664583347,96000,1,-180844,10000180864,2^7;78126413^1,78126413,128,2790229,92689402
20,1,61,80,100000000003,10979166668,96000,1,-23912,100000023916,2^2;13^1;17^2;233^1;28559^1,28559,3501524,28558,1043544
20,1,61,80,1000000000039,162291666674,96000,-1,-58968,999999941072,2^4;11^1;1307^1;2083^1;2087^1,2087,479156656,2086,83155
20,2,8,22,1009,521,622,-1,-2,1008,2^4;3^2;7^1,7,144,1,10
20,2,8,22,10007,8492,2640,-1,96,10104,2^3;3^1;421^1,421,24,210,2791
20,2,8,22,100003,6062,2640,1,272,99732,2^2;3^1;8311^1,8311,12,4155,69014
20,2,8,22,1000003,696973,2640,-1,52,1000056,2^3;3^1;41669^1,41669,24,20834,415255
20,2,8,22,10000019,3030310,2640,1,2124,9997896,2^3;3^1;416579^1,416579,24,416578,9686897
20,2,8,22,100000007,84848492,2640,-1,-16768,99983240,2^3;5^1;7^1;357083^1,357083,280,357082,9489606
20,2,8,22,1000000007,575757581,2640,-1,54476,1000054484,2^2;11^1;13^1;59^1;29633^1,29633,33748,29632,885919
20,2,8,22,10000000019,9393939413,2640,-1,74812,10000074832,2^4;11^1;17^1;19^1;175909^1,175909,56848,175908,5843538
20,2,8,22,100000000003,6060606062,2640,1,-28552,100000028556,2^2;3^2;2777778571^1,2777778571,36,1388889285,50751693702
20,2,8,22,1000000000039,969696969736,2640,-1,-1261440,999998738600,2^3;5^2;4999993693^1,4999993693,200,2499996846,99657717119
20,2,22,40,1009,1005,865,1,-46,1056,2^5;3^1;11^1,11,96,10,100
20,2,22,40,10007,5655,5993,-1,112,10120,2^3;5^1;11^1;23^1,23,440,11,147
20,2,22,40,100003,98504,16000,1,164,99840,2^9;3^1;5^1;13^1,13,7680,12,200
20,2,22,40,1000003,985004,16000,1,-1076,1001080,2^3;5^1;29^1;863^1,863,1160,862,17182
20,2,22,40,10000019,9450019,16000,-1,5500,10005520,2^4;5^1;7^1;17^1;1051^1,1051,9520,525,12209
20,2,22,40,100000007,56500005,16000,-1,-11460,99988548,2^2;3^1;11^1;401^1;1889^1,1889,52932,472,12544
20,2,22,40,1000000007,565000005,16000,-1,14148,1000014156,2^2;3^2;19^1;1462009^1,1462009,684,243668,7285029
20,2,22,40,10000000019,9450000019,16000,-1,-32900,9999967120,2^4;5^1;11^1;13^1;17^1;51419^1,51419,194480,25709,854035
20,2,22,40,100000000003,98500000004,16000,1,299404,99999700600,2^3;5^2;2971^1;168293^1,168293,594200,168292,6149594
20,2,22,40,1000000000039,845000000034,16000,1,82664,999999917376,2^6;3^1;43^1;1399^1;86579^1,86579,11550144,43289,1725636
20,2,40,62,1009,431,706,1,-14,1024,2^10,2,512,1,10
20,2,40,62,10007,1700,7092,1,128,9880,2^3;5^1;13^1;19^1,19,520,18,240
20,2,40,62,100003,2378,47120,-1,-300,99704,2^3;11^2;103^1,103,968,17,283
20,2,40,62,1000003,848900,47120,1,-264,1000268,2^2;29^1;8623^1,8623,116,4311,85926
20,2,40,62,10000019,6095089,47120,-1,-1084,9998936,2^3;107^1;11681^1,11681,856,11680,271601
20,2,40,62,100000007,31239392,47120,1,5568,99994440,2^3;3^1;5^1;7^1;13^1;9157^1,9157,10920,2289,60832
20,2,40,62,1000000007,443123943,47120,1,-48816,1000048824,2^3;3^2;13889567^1,13889567,72,13889566,415261256
20,2,40,62,10000000019,7470288640,47120,-1,-48956,9999951064,2^3;59^1;61^1;347317^1,347317,28792,28943,961466
20,2,40,62,100000000003,2546689305,47120,1,-10676,100000010680,2^3;5^1;73^1;79^1;433501^1,433501,230680,108375,3960154
20,2,40,62,1000000000039,388794567079,47120,1,842620,999999157420,2^2;5^1;2713^1;18429767^1,18429767,54260,18429766,734668290
20,2,62,88,1009,890,664,-1,-6,1004,2^2;251^1,251,4,25,250
20,2,62,88,10007,8651,5530,1,-8,10016,2^5;313^1,313,32,78,1037
20,2,62,88,100003,24926,5597,1,-276,100280,2^3;5^1;23^1;109^1,109,920,108,1794
20,2,62,88,1000003,703791,105600,-1,-1500,998504,2^3;13^1;9601^1,9601,104,9600,191344
20,2,62,88,10000019,1462125,105600,-1,-1444,9998576,2^4;7^1;89273^1,89273,112,89272,2075887
20,2,62,88,100000007,86439401,105600,1,10784,99989224,2^3;12498653^1,12498653,8,3124663,83039247
20,2,62,88,1000000007,955303038,105600,1,11604,999988404,2^2;3^1;59^1;1412413^1,1412413,708,470804,14075794
20,2,62,88,10000000019,6007575770,105600,1,51860,9999948160,2^7;5^1;15624919^1,15624919,640,7812459,259524271
20,2,62,88,100000000003,24924242426,105600,1,173232,99999826772,2^2;81563^1;306511^1,306511,326252,6010,219613
20,2,62,88,1000000000039,312878787892,105600,-1,-386976,999999613064,2^3;47^1;3847^1;691337^1,691337,1446472,172834,6889706
20,4,11,31,1009,378,304,-1,-30,980,2^2;5^1;7^2,7,140,1,10
20,4,11,31,10007,5858,4340,-1,144,10152,2^3;3^3;47^1,47,216,46,612
20,4,11,31,100003,59911,4340,-1,-572,99432,2^3;3^2;1381^1,1381,72,460,7641
20,4,11,31,1000003,69126,4340,-1,1516,1001520,2^4;3^2;5^1;13^1;107^1,107,9360,106,2113
20,4,11,31,10000019,9539190,4340,1,-1356,10001376,2^5;3^2;7^1;11^2;41^1,41,243936,5,117
20,4,11,31,100000007,75115214,4340,1,-8388,100008396,2^2;3^2;2778011^1,2778011,36,1389005,36913399
20,4,11,31,1000000007,46082951,4340,-1,-33864,999966144,2^6;3^1;37^1;140761^1,140761,7104,7038,210418
20,4,11,31,10000000019,4608294941,4340,-1,184460,10000184480,2^5;5^1;11^1;13^1;437071^1,437071,22880,437070,14519152
20,4,11,31,100000000003,43778801846,4340,1,-285564,100000285568,2^7;8951^1;87281^1,87281,1145728,10910,398665
20,4,11,31,1000000000039,635944700487,4340,1,216364,999999783676,2^2;249999945919^1,249999945919,4,249999945918,9965782128798
20,4,20,44,1009,47,963,-1,6,1016,2^3;127^1,127,8,63,629
20,4,20,44,10007,456,4073,-1,-192,9816,2^3;3^1;409^1,409,24,102,1356
20,4,20,44,100003,68185,14080,-1,544,100548,2^2;3^3;7^2;19^1,19,5292,9,150
20,4,20,44,1000003,590912,14080,1,-180,1000184,2^3;31^1;37^1;109^1,109,9176,108,2153
20,4,20,44,10000019,4090918,14080,1,764,9999256,2^3;613^1;2039^1,2039,4904,1019,23696
20,4,20,44,100000007,4545456,14080,-1,-13440,99986568,2^3;3^1;11^1;467^1;811^1,811,123288,405,10764
20,4,20,44,1000000007,227272730,14080,-1,-54280,999945728,2^9;421^1;4639^1,4639,215552,4638,138664
20,4,20,44,10000000019,3181818189,14080,-1,103932,10000103952,2^4;3^1;127^1;1129^1;1453^1,1453,6882384,121,4020
20,4,20,44,100000000003,68181818185,14080,-1,-392120,99999607884,2^2;3^1;11^1;757572787^1,757572787,132,378786393,13841312770
20,4,20,44,1000000000039,409090909108,14080,1,-352280,1000000352320,2^6;5^1;113^1;27654877^1,27654877,36160,13827438,551205058
20,4,31,59,1009,637,581,-1,6,1016,2^3;127^1,127,8,63,629
20,4,31,59,10007,8959,1839,1,84,9924,2^2;3^1;827^1,827,12,413,5489
20,4,31,59,100003,14628,31860,-1,428,100432,2^4;6277^1,6277,16,1569,26061
20,4,31,59,1000003,389205,31860,-1,-500,999504,2^4;3^2;11^1;631^1,631,1584,630,12557
20,4,31,59,10000019,4563726,31860,1,-660,10000680,2^3;3^1;5^1;83339^1,83339,120,83338,1937901
20,4,31,59,100000007,15505338,31860,1,-9392,100009400,2^3;5^2;29^1;43^1;401^1,401,249400,400,10631
20,4,31,59,1000000007,618330200,31860,-1,-4044,999995964,2^2;3^1;11^1;17^1;445631^1,445631,2244,222815,6661579
20,4,31,59,10000000019,9478970515,31860,1,-111260,10000111280,2^4;5^1;17^1;113^1;65071^1,65071,153680,32535,1080790
20,4,31,59,100000000003,84118016325,31860,-1,368204,100000368208,2^4;13^1;23^1;857^1;24391^1,24391,4099888,24390,891241
20,4,31,59,1000000000039,38920276211,31860,-1,580360,1000000580400,2^4;3^2;5^2;151^1;1839589^1,1839589,543600,1839588,73331749
20,4,44,76,1009,787,260,-1,-6,1004,2^2;251^1,251,4,25,250
20,4,44,76,10007,8744,758,1,72,9936,2^4;3^3;23^1,23,432,11,147
20,4,44,76,100003,12633,60800,1,84,99920,2^4;5^1;1249^1,1249,80,13,216
20,4,44,76,1000003,968425,60800,-1,1868,1001872,2^4;62617^1,62617,16,31308,624018
20,4,44,76,10000019,4105272,60800,-1,-1676,9998344,2^3;53^1;23581^1,23581,424,11790,274159
20,4,44,76,100000007,3157896,60800,-1,432,100000440,2^3;3^3;5^1;92593^1,92593,1080,10288,273408
20,4,44,76,1000000007,926315797,60800,-1,10560,1000010568,2^3;3^1;41667107^1,41667107,24,20833553,622868086
20,4,44,76,10000000019,8842105281,60800,1,129132,9999870888,2^3;3^1;7^1;59523041^1,59523041,168,59523040,1977312589
20,4,44,76,100000000003,2105263159,60800,1,-47604,100000047608,2^3;67^1;1637^1;113969^1,113969,877432,113968,4164529
20,4,44,76,1000000000039,94736842110,60800,1,1551856,999998448184,2^3;124999806023^1,124999806023,8,17857115146,711840629967
20,4,59,95,1009,809,573,1,-14,1024,2^10,2,512,1,10
20,4,59,95,10007,1357,4430,-1,8,10016,2^5;313^1,313,32,78,1037
20,4,59,95,100003,37361,4497,1,4,100000,2^5;5^5,5,20000,4,67
20,4,59,95,1000003,852061,104500,1,556,999448,2^3;271^1;461^1,461,2168,230,4585
20,4,59,95,10000019,2868906,104500,1,2944,9997076,2^2;2499269^1,2499269,4,1249634,29058364
20,4,59,95,100000007,29339716,104500,1,-56,100000064,2^6;1201^1;1301^1,1301,76864,52,1382
20,4,59,95,1000000007,915406706,104500,1,-42848,1000042856,2^3;2467^1;50671^1,50671,19736,10134,302980
20,4,59,95,10000000019,3969377999,104500,1,156888,9999843132,2^2;3^1;89^1;199^1;47051^1,47051,212532,47050,1562968
20,4,59,95,100000000003,26832535887,104500,1,452028,99999547976,2^3;19^1;113^1;1063^1;5477^1,5477,18258088,2738,100050
20,4,59,95,1000000000039,771100478500,104500,1,-1354952,1000001354992,2^4;107^1;257^1;409^1;5557^1,5557,179953456,5556,221480
20,5,16,41,1009,357,948,-1,-10,1000,2^3;5^3,5,200,2,20
20,5,16,41,10007,9387,9020,1,36,9972,2^2;3^2;277^1,277,36,12,160
20,5,16,41,100003,4436,9020,-1,-236,99768,2^3;3^1;4157^1,4157,24,4156,69030
20,5,16,41,1000003,461200,9020,-1,-764,999240,2^3;3^1;5^1;11^1;757^1,757,1320,756,15069
20,5,16,41,10000019,3192912,9020,1,-4940,10004960,2^5;5^1;7^1;8933^1,8933,1120,319,7418
20,5,16,41,100000007,88913533,9020,-1,17592,100017600,2^6;3^1;5^2;67^1;311^1,311,321600,155,4120
20,5,16,41,1000000007,665188476,9020,1,20508,999979500,2^2;3^1;5^3;13^1;19^1;2699^1,2699,370500,142,4246
20,5,16,41,10000000019,7361419084,9020,-1,165148,10000165168,2^4;7^1;89287189^1,89287189,112,44643594,1483028092
20,5,16,41,100000000003,82483370292,9020,1,-72688,100000072692,2^2;3^3;13^1;5693^1;12511^1,12511,7992972,12510,457131
20,5,16,41,1000000000039,465631929066,9020,1,289600,999999710440,2^3;5^1;23^1;41^1;26511127^1,26511127,37720,26511126,1056816652
20,5,41,76,1009,680,234,-1,38,1048,2^3;131^1,131,8,26,260
20,5,41,76,10007,6698,4685,-1,192,10200,2^3;3^1;5^2;17^1,17,600,16,213
20,5,41,76,100003,3912,54720,1,-464,100468,2^2;25117^1,25117,4,25116,417169
20,5,41,76,1000003,512795,54720,-1,-364,999640,2^3;5^1;67^1;373^1,373,2680,93,1854
20,5,41,76,10000019,5420333,54720,1,-3572,10003592,2^3;1250449^1,1250449,8,1250448,29077292
20,5,41,76,100000007,19554096,54720,1,5328,99994680,2^3;3^2;5^1;17^1;16339^1,16339,6120,16338,434190
20,5,41,76,1000000007,511330414,54720,1,21168,999978840,2^3;3^2;5^1;7^1;79^1;5023^1,5023,199080,1674,50049
20,5,41,76,10000000019,1209795325,54720,-1,-28740,9999971280,2^4;3^2;5^1;13^1;23^1;46451^1,46451,215280,46450,1543036
20,5,41,76,100000000003,35489766084,54720,1,-50528,100000050532,2^2;23^1;97^1;11205743^1,11205743,8924,11205742,409471361
20,5,41,76,1000000000039,183845029248,54720,1,359012,999999641028,2^2;3^1;83333303419^1,83333303419,12,83333303418,3321926902374
20,8,10,38,1009,535,511,-1,30,1040,2^4;5^1;13^1,13,80,4,40
20,8,10,38,10007,1584,1520,-1,48,10056,2^3;3^1;419^1,419,24,38,505
20,8,10,38,100003,84217,1520,1,12,99992,2^3;29^1;431^1,431,232,215,3572
20,8,10,38,1000003,789480,1520,-1,1160,1001164,2^2;17^1;14723^1,14723,68,7361,146717
20,8,10,38,10000019,7368439,1520,1,4732,9995288,2^3;1249411^1,1249411,8,416470,9684385
20,8,10,38,100000007,21052637,1520,1,14828,99985180,2^2;5^1;73^1;68483^1,68483,1460,68482,1819939
20,8,10,38,1000000007,842105273,1520,1,29696,999970312,2^3;11^1;283^1;40153^1,40153,24904,20076,600220
20,8,10,38,10000000019,8947368442,1520,-1,-102012,9999898008,2^3;3^1;179^1;2327723^1,2327723,4296,2327722,77325252
20,8,10,38,100000000003,47368421058,1520,1,188180,99999811824,2^4;3^1;11^1;17^1;11140799^1,11140799,8976,5570399,203549115
20,8,10,38,1000000000039,631578947397,1520,1,354164,999999645876,2^2;3^2;7^1;11^1;523^1;689771^1,689771,1449756,68977,2749640
20,8,22,58,1009,61,96,1,50,960,2^6;3^1;5^1,5,192,2,20
20,8,22,58,10007,3945,6233,-1,56,10064,2^4;17^1;37^1,37,272,36,479
20,8,22,58,100003,16258,16240,-1,356,100360,2^3;5^1;13^1;193^1,193,520,64,1064
20,8,22,58,1000003,945817,16240,1,-172,1000176,2^4;3^1;67^1;311^1,311,3216,310,6179
20,8,22,58,10000019,9901498,16240,-1,-1992,9998028,2^2;3^2;19^1;47^1;311^1,311,32148,155,3605
20,8,22,58,100000007,16748771,16240,-1,10576,100010584,2^3;73^1;171251^1,171251,584,85625,2275521
20,8,22,58,1000000007,802955672,16240,-1,33016,1000033024,2^8;17^1;61^1;3767^1,3767,265472,1883,56297
20,8,22,58,10000000019,3743842373,16240,-1,-156644,9999843376,2^4;624990211^1,624990211,16,624990210,20761725378
20,8,22,58,100000000003,30049261086,16240,1,44704,99999955300,2^2;5^2;7^1;41^1;3484319^1,3484319,28700,3484318,127321193
20,8,22,58,1000000000039,73891625620,16240,1,1629416,999998370624,2^6;3^1;11^2;2707^1;15901^1,15901,62889024,1060,42255
20,8,38,82,1009,851,768,1,46,964,2^2;241^1,241,4,120,1198
20,8,38,82,10007,1970,9172,-1,36,10044,2^2;3^4;31^1,31,324,3,40
20,8,38,82,100003,36425,49200,-1,-492,99512,2^3;7^1;1777^1,1777,56,1776,29499
20,8,38,82,1000003,681304,49200,1,-1908,1001912,2^3;17^1;53^1;139^1,139,7208,69,1376
20,8,38,82,10000019,4357733,49200,1,372,9999648,2^5;3^2;34721^1,34721,288,17360,403681
20,8,38,82,100000007,48943094,49200,1,-10544,100010552,2^3;109^1;114691^1,114691,872,114690,3047936
20,8,38,82,1000000007,196747970,49200,-1,-56944,999943064,2^3;191^1;654413^1,654413,1528,163603,4891297
20,8,38,82,10000000019,7528455300,49200,1,15828,9999984192,2^6;3^1;11^1;4734841^1,4734841,2112,1578280,52429327
20,8,38,82,100000000003,68130081304,49200,1,316976,99999683028,2^2;3^4;7^1;19^1;29^1;80021^1,80021,1249668,20005,731007
20,8,38,82,1000000000039,891056910605,49200,-1,-735328,999999264712,2^3;7^1;19^1;6277^1;149729^1,149729,6678728,9358,373040
20,10,38,88,1009,622,848,-1,22,1032,2^3;3^1;43^1,43,24,42,420
20,10,38,88,10007,1512,9252,1,156,9852,2^2;3^1;821^1,821,12,820,10897
20,10,38,88,100003,72893,49280,-1,428,100432,2^4;6277^1,6277,16,1569,26061
20,10,38,88,1000003,105521,49280,1,324,999680,2^8;5^1;11^1;71^1,71,14080,14,280
20,10,38,88,10000019,16235,49280,1,4924,9995096,2^3;71^1;17597^1,17597,568,8798,204585
20,10,38,88,100000007,72240266,49280,1,1680,99998328,2^3;3^1;47^1;88651^1,88651,1128,1773,47119
20,10,38,88,1000000007,112012989,49280,-1,2128,1000002136,2^3;7^1;41^1;435541^1,435541,2296,72590,2170249
20,10,38,88,10000000019,9496753266,49280,-1,27636,10000027656,2^3;3^2;211^1;269^1;2447^1,2447,4086648,1223,40628
20,10,38,88,100000000003,72889610393,49280,-1,-194516,99999805488,2^4;3^1;11^1;189393571^1,189393571,528,31565595,1153445006
20,10,38,88,1000000000039,73051948056,49280,1,1624892,999998375148,2^2;3^2;197^1;141003719^1,141003719,7092,70501859,2810425274
20,11,16,55,1009,164,455,-1,-14,996,2^2;3^1;83^1,83,12,82,819
20,11,16,55,10007,9209,5500,-1,-168,9840,2^4;3^1;5^1;41^1,41,240,8,107
20,11,16,55,100003,48004,5500,-1,76,100080,2^4;3^2;5^1;139^1,139,720,46,765
20,11,16,55,1000003,480004,5500,1,292,999712,2^5;7^1;4463^1,4463,224,2231,44468
20,11,16,55,10000019,7600017,5500,1,-3276,10003296,2^5;3^1;79^1;1319^1,1319,7584,1318,30649
20,11,16,55,100000007,92000009,5500,-1,15592,100015600,2^4;5^2;61^1;4099^1,4099,24400,4098,108907
20,11,16,55,1000000007,920000009,5500,-1,-11944,999988064,2^5;31249627^1,31249627,32,10416542,311427032
20,11,16,55,10000000019,7600000017,5500,-1,40404,10000040424,2^3;3^1;11^1;17^2;53^1;2473^1,2473,4043688,2472,82119
20,11,16,55,100000000003,48000000004,5500,-1,-539812,99999460192,2^5;29^1;107758039^1,107758039,928,107758038,3937608993
20,11,16,55,1000000000039,960000000040,5500,1,1730200,999998269840,2^4;5^1;29^1;8867^1;48611^1,48611,20571440,48610,1937748
20,11,31,80,1009,398,721,1,-22,1032,2^3;3^1;43^1,43,24,42,420
20,11,31,80,10007,7025,1979,-1,-24,9984,2^8;3^1;13^1,13,768,6,80
20,11,31,80,100003,5439,32000,-1,-516,99488,2^5;3109^1,3109,32,21,349
20,11,31,80,1000003,554378,32000,-1,-420,999584,2^5;31237^1,31237,32,31236,622583
20,11,31,80,10000019,8243767,32000,1,2560,9997460,2^2;5^1;11^1;29^1;1567^1,1567,6380,261,6070
20,11,31,80,100000007,95187508,32000,-1,-7756,99992252,2^2;167^1;149689^1,149689,668,149688,3978023
20,11,31,80,1000000007,951875008,32000,-1,24900,1000024908,2^2;3^1;31^1;2688239^1,2688239,372,192017,5740801
20,11,31,80,10000000019,8243750017,32000,1,-128124,10000128144,2^4;3^1;17^1;12255059^1,12255059,816,12255058,407104215
20,11,31,80,100000000003,55437500003,32000,-1,134100,100000134104,2^3;13^1;2221^1;432931^1,432931,230984,216465,7909893
20,11,31,80,1000000000039,811875000033,32000,1,-1050504,1000001050544,2^4;73^1;11369^1;75307^1,75307,13278992,75306,3001934
20,16,19,71,1009,796,224,1,50,960,2^6;3^1;5^1,5,192,2,20
20,16,19,71,10007,9777,4260,-1,132,10140,2^2;3^1;5^1;13^2,13,780,6,80
20,16,19,71,100003,81228,4260,1,56,99948,2^2;3^1;8329^1,8329,12,2776,46109
20,16,19,71,1000003,122071,4260,1,4,1000000,2^6;5^6,5,200000,4,80
20,16,19,71,10000019,9483591,4260,-1,-5708,9994312,2^3;193^1;6473^1,6473,1544,6472,150497
20,16,19,71,100000007,46948365,4260,1,224,99999784,2^3;2909^1;4297^1,4297,23272,1074,28543
20,16,19,71,1000000007,342723012,4260,1,-11260,1000011268,2^2;19^1;31^1;43^1;9871^1,9871,101308,9870,295087
20,16,19,71,10000000019,7230046967,4260,-1,107348,10000107368,2^3;1250013421^1,1250013421,8,1250013420,41524546993
20,16,19,71,100000000003,74178403763,4260,-1,-257876,99999742128,2^4;3^1;11^1;13^1;14568727^1,14568727,6864,14568726,532358863
20,16,19,71,1000000000039,136150234752,4260,1,-1878056,1000001878096,2^4;13^1;17^1;3209^1;88129^1,88129,11347024,88128,3513059
20,16,29,89,1009,362,942,1,-38,1048,2^3;131^1,131,8,26,260
20,16,29,89,10007,6480,3126,-1,48,10056,2^3;3^1;419^1,419,24,38,505
20,16,29,89,100003,17202,23140,-1,236,100240,2^4;5^1;7^1;179^1,179,560,89,1479
20,16,29,89,1000003,983583,23140,-1,-284,999720,2^3;3^2;5^1;2777^1,2777,360,1388,27666
20,16,29,89,10000019,1054455,23140,1,4300,9995720,2^3;5^1;7^1;29^1;1231^1,1231,8120,1230,28602
20,16,29,89,100000007,27398448,23140,1,792,99999216,2^4;3^2;23^1;109^1;277^1,277,361008,69,1834
20,16,29,89,1000000007,7778740,23140,-1,-35416,999964592,2^4;11^1;5681617^1,5681617,176,1893872,56621760
20,16,29,89,10000000019,6568712201,23140,1,-92868,10000092888,2^3;3^2;3557^1;39047^1,39047,256104,39046,1297081
20,16,29,89,100000000003,16076058775,23140,-1,408460,100000408464,2^4;3^4;11^1;7014619^1,7014619,14256,3507309,128161312
20,16,29,89,1000000000039,327571305114,23140,1,-238432,1000000238472,2^3;3^2;13888892201^1,13888892201,72,3472223050,138413703619
20,19,20,79,1009,194,571,-1,6,1016,2^3;127^1,127,8,63,629
20,19,20,79,10007,4322,1580,-1,-176,9832,2^3;1229^1,1229,8,614,8160
20,19,20,79,100003,83562,1580,-1,224,100228,2^2;25057^1,25057,4,12528,208087
20,19,20,79,1000003,848119,1580,1,-1308,1001312,2^5;13^1;29^1;83^1,83,12064,82,1635
20,19,20,79,10000019,8734209,1580,1,-1740,10001760,2^5;3^1;5^1;67^1;311^1,311,32160,155,3605
20,19,20,79,100000007,51898753,1580,-1,-9288,99990720,2^6;3^3;5^1;71^1;163^1,163,613440,162,4306
20,19,20,79,1000000007,37974699,1580,-1,14424,1000014432,2^5;3^1;307^1;33931^1,33931,29472,16965,507209
20,19,20,79,10000000019,4177215213,1580,1,132004,9999868016,2^4;624991751^1,624991751,16,312495875,10380888268
20,19,20,79,100000000003,26582278497,1580,1,-208060,100000208064,2^6;3^1;149^1;263^1;13291^1,13291,7523904,13290,485633
20,19,20,79,1000000000039,974683544357,1580,1,898588,999999101452,2^2;13^1;17^1;1131220703^1,1131220703,884,1131220702,45094005978


==> anc/h4_hits.csv <==
n,a,b,c,p,lambda,delta,chi_delta,ap_L_lambda,N,factorization_N,q,h,k,b_mov
-3,1,7,52,1009,787,73,-1,-6,1004,2^2;251^1,251,4,25,250
-3,1,28,39,1009,758,877,-1,-46,964,2^2;241^1,241,4,120,1198
-3,1,52,67,100003,17034,89752,1,232,99772,2^2;24943^1,24943,4,4157,69047
-3,2,6,14,100003,71432,99835,1,-48,100052,2^2;25013^1,25013,4,12506,207721
-3,7,12,37,1000003,513517,999448,-1,-1192,998812,2^2;249703^1,249703,4,249702,4976954
-3,7,37,76,10007,1410,3167,1,-116,10124,2^2;2531^1,2531,4,2530,33621
-3,7,52,97,1009,646,22,-1,-46,964,2^2;241^1,241,4,120,1198
-3,12,19,61,10000000019,3278688533,9999998738,-1,-103768,9999896252,2^2;2499974063^1,2499974063,4,2499974062,83047340738
-3,12,37,91,1009,934,238,-1,42,1052,2^2;263^1,263,4,262,2615
-3,14,38,98,10007,7864,2951,-1,148,10156,2^2;2539^1,2539,4,2538,33727
3,3,26,47,10007,9610,3243,-1,76,10084,2^2;2521^1,2521,4,2520,33488
3,3,47,74,1009,323,687,-1,-6,1004,2^2;251^1,251,4,25,250
5,1,31,44,1009,890,546,-1,-6,1004,2^2;251^1,251,4,25,250
5,1,76,95,1009,636,310,-1,-46,964,2^2;241^1,241,4,120,1198
5,2,22,38,1009,787,773,-1,-6,1004,2^2;251^1,251,4,25,250
5,2,38,58,100000007,36398471,10440,1,-6748,100006756,2^2;25001689^1,25001689,4,4166948,110738414
5,4,19,41,1009,851,48,1,46,964,2^2;241^1,241,4,120,1198
5,4,29,55,1000000000039,482909090929,6875,1,406852,999999593188,2^2;249999898297^1,249999898297,4,249999898296,9965780230436
8,1,8,17,1000003,672272,952,-1,-1096,998908,2^2;249727^1,249727,4,41621,829572
8,1,17,28,1009,733,557,1,6,1004,2^2;251^1,251,4,25,250
8,1,41,56,1000003,283484,17920,-1,-1192,998812,2^2;249703^1,249703,4,249702,4976954
8,1,73,92,1009,371,524,-1,-6,1004,2^2;251^1,251,4,25,250
8,7,8,31,1009,885,248,-1,-6,1004,2^2;251^1,251,4,25,250
8,7,23,56,1009,624,105,1,-42,1052,2^2;263^1,263,4,262,2615
8,8,17,49,10000019,9750587,3528,-1,-208,9999812,2^2;2499953^1,2499953,4,24752,575571
8,14,34,92,10007,1546,4713,1,-116,10124,2^2;2531^1,2531,4,2530,33621
8,17,28,89,100003,59963,7832,1,136,99868,2^2;24967^1,24967,4,1387,23038
12,1,13,24,10007,2885,3456,1,-116,10124,2^2;2531^1,2531,4,2530,33621
12,1,24,37,1009,697,122,-1,42,1052,2^2;263^1,263,4,262,2615
12,1,52,69,100003,22707,42228,-1,144,100148,2^2;25037^1,25037,4,12518,207921
12,1,69,88,100000007,18365644,71808,-1,-8852,99991156,2^2;24997789^1,24997789,4,6249447,166081710
12,3,23,44,1009,681,470,-1,-6,1004,2^2;251^1,251,4,25,250
12,4,61,97,100003,48022,66348,-1,608,100612,2^2;25153^1,25153,4,25152,417767
12,6,52,94,10007,9610,1853,-1,76,10084,2^2;2521^1,2521,4,2520,33488
12,8,11,39,10000019,6581212,1404,1,3424,9996596,2^2;2499149^1,2499149,4,2499148,58113937
12,13,24,73,10000019,1469494,9636,1,1112,9998908,2^2;2499727^1,2499727,4,416621,9687897
20,1,16,29,10007,4855,8700,-1,-100,9908,2^2;2477^1,2477,4,2476,32903
20,1,29,44,10007,6296,4626,1,-116,10124,2^2;2531^1,2531,4,2530,33621
20,2,62,88,1009,890,664,-1,-6,1004,2^2;251^1,251,4,25,250
20,4,11,31,1000000000039,635944700487,4340,1,216364,999999783676,2^2;249999945919^1,249999945919,4,249999945918,9965782128798
20,4,44,76,1009,787,260,-1,-6,1004,2^2;251^1,251,4,25,250
20,4,59,95,10000019,2868906,104500,1,2944,9997076,2^2;2499269^1,2499269,4,1249634,29058364
20,5,41,76,100003,3912,54720,1,-464,100468,2^2;25117^1,25117,4,25116,417169
20,8,38,82,1009,851,768,1,46,964,2^2;241^1,241,4,120,1198
20,19,20,79,100003,83562,1580,-1,224,100228,2^2;25057^1,25057,4,12528,208087


==> anc/verification/bitlength_interval_check.py <==
"""Certify archived transfer-field bit lengths with outward decimal bounds.

Decimal.ln is correctly rounded (ROUND_HALF_EVEN). At precision 80,
ln(p) < 30 and ln(2) < 1, so 1e-75 exceeds their rounding errors.
Outward rounding of interval arithmetic then encloses k*log_2(p).
This checks a bit length, not any cryptographic security estimate.
"""
from pathlib import Path
import csv
import hashlib
import json
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
CSV = ROOT / 'anc' / 'all_rows.csv'
epsilon = Decimal('1e-75')
results, errors = [], []
with localcontext() as ctx:
    ctx.prec = 80
    ln2 = Decimal(2).ln()
    for row in csv.DictReader(CSV.open(encoding='utf-8-sig', newline='')):
        p, k, expected = (int(row[key]) for key in ('p', 'k', 'b_mov'))
        assert 2 <= p < 10**13 and 1 <= k < 10**13
        ctx.prec = 80
        lnp = Decimal(p).ln()
        # The finite 80-digit log values plus/minus epsilon are exact
        # at precision 100. Division and multiplication round outwards.
        ctx.prec = 100
        ctx.rounding = ROUND_FLOOR
        low = Decimal(k) * ((lnp - epsilon) / (ln2 + epsilon))
        ctx.rounding = ROUND_CEILING
        high = Decimal(k) * ((lnp + epsilon) / (ln2 - epsilon))
        floor_low = int(low.to_integral_value(rounding=ROUND_FLOOR))
        floor_high = int(high.to_integral_value(rounding=ROUND_FLOOR))
        ok = floor_low == floor_high == expected - 1
        if not ok:
            errors.append({'row': row, 'low': str(low), 'high': str(high)})
        results.append({'n': int(row['n']), 'a': int(row['a']), 'b': int(row['b']),
                        'c': int(row['c']), 'p': p, 'k': k,
                        'low': str(low), 'high': str(high), 'b_mov': expected,
                        'passed': ok})
        ctx.rounding = 'ROUND_HALF_EVEN'
out = {'date': '2026-10-02', 'method': 'outward Decimal intervals',
       'precision_decimal_digits': 80, 'logarithm_error_bound': str(epsilon),
       'interval_arithmetic_decimal_digits': 100,
       'csv_sha256': hashlib.sha256(CSV.read_bytes()).hexdigest(),
       'rows_checked': len(results), 'errors': errors, 'certificates': results}
(HERE / 'bitlength_interval_results.json').write_text(json.dumps(out, indent=2) + '\n', encoding='utf-8')
print(json.dumps({key: out[key] for key in ('rows_checked', 'errors')}))
assert len(results) == 1640 and not errors


==> anc/verification/independent_computation.py <==
"""Independent finite checks from y^2=(ax+n)(bx+n)(cx+n), not author CAS code.

Run with bundled Python. Exact enumeration; exact character sums through p=1000003;
checks every archived row's arithmetic, factors and multiplicative order.
Large-prime point counts are verified by a separate exact certificate script.
"""
from pathlib import Path
import csv, hashlib, json, math, re, sys, time
from collections import Counter
import numpy as np
import sympy as sp
import mpmath as mp

ROOT = Path(__file__).resolve().parents[2]
OUT = Path(__file__).resolve().parent
PKG = ROOT
start = time.perf_counter()
errors = []
def check(condition, label):
    if not condition:
        errors.append(label)
def square(v):
    return v >= 0 and math.isqrt(v)**2 == v

ns = [-3, 3, 5, 8, 12, 20]
primes = [int(sp.nextprime(10**k)) for k in range(3, 13)]
triples = {n: [(a,b,c) for a in range(1,101) for b in range(a+1,101)
                  if square(a*b+n) for c in range(b+1,101)
                  if square(a*c+n) and square(b*c+n)] for n in ns}
enum = {str(n): {'count': len(ts), 'first': ts[0], 'last': ts[-1]} for n,ts in triples.items()}
check([len(triples[n]) for n in ns] == [39,21,23,26,30,25], 'enumeration counts')
check(triples[-3][2] == (1,4,7), 'negative-n representative ordinal')
check(next(t for t in triples[-3] if all(v>0 for v in [t[0]*t[1]-3,t[0]*t[2]-3,t[1]*t[2]-3])) == (1,4,7), 'first nonzero-square representative')
def read_rows(path):
    rows = list(csv.DictReader(path.open(newline='', encoding='utf-8-sig')))
    return [{k: (v if k == 'factorization_N' else int(v)) for k,v in r.items()} for r in rows]
rows = read_rows(PKG/'anc/all_rows.csv')
hits = read_rows(PKG/'anc/h4_hits.csv')
by_key = {(r['n'],r['a'],r['b'],r['c'],r['p']): r for r in rows}
expected_keys = {(n,a,b,c,p) for n in ns for a,b,c in triples[n] for p in primes}
check(len(rows) == 1640 and set(by_key) == expected_keys, 'full grid completeness and uniqueness')
check(hits == [r for r in rows if r['h'] == 4], 'h4 export exact subtable')
mp.mp.dps = 80
for i,r in enumerate(rows):
    n,a,b,c,p = (r[k] for k in ['n','a','b','c','p'])
    N,q,h,k = (r[s] for s in ['N','q','h','k'])
    label = f'row {i+1} {(n,a,b,c,p)}'
    lam = b*(c-a)*pow(c*(b-a),-1,p)%p
    delta = c*n*(b-a)%p
    chi = 1 if pow(delta,(p-1)//2,p)==1 else -1
    check(lam==r['lambda'] and lam not in [0,1] and delta==r['delta'] and chi==r['chi_delta'], label+' Legendre coefficients')
    check(16*(a*b*c)**2*n**6*(a-b)**2*(a-c)**2*(b-c)**2 % p != 0, label+' good displayed model')
    check((N-p-1)**2 <= 4*p and N%4==0 and N!=p, label+' Hasse and torsion')
    fac = {int(term.split('^')[0]):int(term.split('^')[1]) for term in r['factorization_N'].split(';')}
    check(all(sp.isprime(f) and e>0 for f,e in fac.items()) and math.prod(f**e for f,e in fac.items())==N, label+' exact prime factorization')
    check(q==max(fac) and h*q==N and h>=4, label+' cofactor/largest prime')
    exact_k = int(sp.n_order(p,q))
    check(k==exact_k, label+' multiplicative order')
    check(r['b_mov']==int(mp.floor(k*mp.log(p,2)))+1, label+' transfer-field bits')
    check(N==p+1-chi*r['ap_L_lambda'], label+' trace identity (algebraic consistency)')
print('All 1640 archived-row arithmetic checks completed', flush=True)

direct_rows = []
for p in primes[:4]:
    x = np.arange(p,dtype=np.int64)
    chars = np.full(p,-1,dtype=np.int8)
    chars[(x*x)%p] = 1
    chars[0] = 0
    for n in ns:
        for a,b,c in triples[n]:
            values = ((a*x+n)%p)*((b*x+n)%p)%p
            values = values*((c*x+n)%p)%p
            N = p+1+int(chars[values].sum(dtype=np.int64))
            r = by_key[(n,a,b,c,p)]
            check(N==r['N'],f'direct count {(n,a,b,c,p)} actual {N} archived {r["N"]}')
            lam = r['lambda']
            leg = x*((x-1)%p)%p
            leg = leg*((x-lam)%p)%p
            ap = -int(chars[leg].sum(dtype=np.int64))
            check(ap==r['ap_L_lambda'],f'direct Legendre trace {(n,a,b,c,p)}')
            direct_rows.append((n,a,b,c,p,N,ap))
    print(f'Independent direct counts + Legendre traces completed p={p}',flush=True)

tex = (PKG/'main.tex').read_text(encoding='utf-8')
def table_block(label):
    pos = tex.index('\\label{'+label+'}')
    end = tex.index('\\end{',pos)
    if label == 'tab:crypto-signatures': end=tex.index('\\end{longtable}',pos)
    else: end = tex.index('\\end{table}',pos)
    return tex[pos:end]
num = lambda x: int(re.sub(r'[^0-9-]','',x))
representative_count = 0
cur_n,cur_triple = None,None
for line in table_block('tab:crypto-signatures').splitlines():
    if '&' not in line or not line.rstrip().endswith('\\\\'): continue
    cells = line.split('&')
    if len(cells)!=8 or not re.fullmatch(r'\s*\$\d+\$\s*',cells[2]): continue
    if cells[0].strip():
        cur_n = num(cells[0])
        cur_triple = tuple(map(int,re.findall(r'\d+',cells[1])))
    p,N,h,q,bits,k=map(num,cells[2:])
    r=by_key[(cur_n,*cur_triple,p)]
    check((N,h,q,k)==tuple(r[s] for s in ['N','h','q','k']),f'manuscript representative p={p} n={cur_n}')
    check(bits==q.bit_length(),f'representative q bits p={p} n={cur_n}')
    representative_count += 1
check(representative_count==60,'parse all 60 representative rows')
worked_main=0
for line in table_block('tab:worked-reductions').splitlines():
    cells=line.split('&')
    if len(cells)!=8 or not re.fullmatch(r'\s*\$\d+\$\s*',cells[0]):continue
    p,chi,ap,t,N,h,q,k=map(num,cells)
    r=by_key[(8,1,8,17,p)]
    check((chi,ap,N,h,q,k)==tuple(r[s] for s in ['chi_delta','ap_L_lambda','N','h','q','k']) and t==p+1-N, f'worked main table p={p}')
    worked_main+=1
check(worked_main==10,'parse 10 worked main rows')
worked_twist=0
for line in table_block('tab:worked-twists').splitlines():
    cells=line.split('&')
    if len(cells)!=3 or not re.fullmatch(r'\s*\$\d+\$\s*',cells[0]):continue
    p,Nt,ht=map(num,cells)
    r=by_key[(8,1,8,17,p)]
    qt=max(sp.factorint(Nt))
    check(Nt+r['N']==2*p+2 and ht*qt==Nt, f'worked twist table p={p}')
    worked_twist+=1
check(worked_twist==10,'parse 10 worked twist rows')

max_q = max(rows,key=lambda r:r['q'])
max_bits = max(rows,key=lambda r:r['b_mov'])
summary = {'date':'2026-10-02','python':sys.version,'numpy':np.__version__,'sympy':sp.__version__,
    'source_sha256':hashlib.sha256(tex.encode()).hexdigest(),
    'csv_sha256':hashlib.sha256((PKG/'anc/all_rows.csv').read_bytes()).hexdigest(),
    'enumeration':enum,'primes':primes,'archived_rows_checked':len(rows),'direct_count_rows':len(direct_rows),
    'direct_primes':primes[:4],'direct_legendre_traces':len(direct_rows),
    'h4_count':len(hits),'h4_by_n':dict(Counter(str(r['n']) for r in hits)),
    'h4_by_p':dict(Counter(str(r['p']) for r in hits)),
    'maximum_q':max_q,'maximum_b_mov':max_bits,'manuscript_representative_rows_compared':representative_count,
    'worked_main_rows_compared':worked_main,'worked_twist_rows_compared':worked_twist,
    'elapsed_seconds':time.perf_counter()-start,'errors':errors,
    'limits':['No local Magma executable; author Magma scripts not rerun.',
              'Remaining 984 candidate counts are verified separately by pointcount_certificates.py.',
              'Checks of factors/cofactors/orders at those larger primes are conditional on archived point counts.',
              'These finite checks make no infinite-density or cryptographic-security claim.']}
(OUT/'independent_computation_results.json').write_text(json.dumps(summary,indent=2)+'\n',encoding='utf-8')
print(json.dumps({'direct_rows':len(direct_rows),'all_rows':len(rows),'h4':len(hits),'errors':errors,'elapsed_seconds':summary['elapsed_seconds']}),flush=True)
sys.exit(bool(errors))


==> anc/verification/pointcount_certificates.json <==
{
  "date": "2026-10-02",
  "method": "exact affine group arithmetic, exact point-order witnesses, rational 2-torsion and unique Hasse-interval multiple",
  "scope": "984 archived rows at the six test primes greater than 1000003",
  "independence": "no Magma code or elliptic-curve library used; archived N and factorization supplied as candidates only",
  "certificates": [
    {
      "key": [
        -3,
        1,
        3,
        4,
        10000019
      ],
      "candidate_N": 10000008,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4105780,
          "y": 9627267,
          "exact_order": 2500002
        }
      ],
      "certified_divisor": 5000004,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        4,
        100000007
      ],
      "candidate_N": 100004848,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 91462919,
          "y": 42803227,
          "exact_order": 50002424
        }
      ],
      "certified_divisor": 50002424,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        4,
        1000000007
      ],
      "candidate_N": 999949760,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 540350607,
          "y": 814961429,
          "exact_order": 99994976
        }
      ],
      "certified_divisor": 99994976,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        4,
        10000000019
      ],
      "candidate_N": 10000062200,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5969458274,
          "y": 735860755,
          "exact_order": 5000031100
        }
      ],
      "certified_divisor": 5000031100,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        4,
        100000000003
      ],
      "candidate_N": 100000553216,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 75415994704,
          "y": 42386141061,
          "exact_order": 25000138304
        }
      ],
      "certified_divisor": 25000138304,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        4,
        1000000000039
      ],
      "candidate_N": 1000001471448,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 222701725164,
          "y": 478004417920,
          "exact_order": 250000367862
        }
      ],
      "certified_divisor": 500000735724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        28,
        10000019
      ],
      "candidate_N": 10000776,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 992511,
          "y": 8014507,
          "exact_order": 5000388
        }
      ],
      "certified_divisor": 5000388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        28,
        100000007
      ],
      "candidate_N": 99997184,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 94704135,
          "y": 9791199,
          "exact_order": 49998592
        }
      ],
      "certified_divisor": 49998592,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        28,
        1000000007
      ],
      "candidate_N": 1000058640,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 998864325,
          "y": 644030873,
          "exact_order": 500029320
        }
      ],
      "certified_divisor": 500029320,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        28,
        10000000019
      ],
      "candidate_N": 9999864840,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4353846641,
          "y": 6967763163,
          "exact_order": 2499966210
        }
      ],
      "certified_divisor": 4999932420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        28,
        100000000003
      ],
      "candidate_N": 100000467424,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 23486963491,
          "y": 83415495416,
          "exact_order": 12500058428
        }
      ],
      "certified_divisor": 12500058428,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        3,
        28,
        1000000000039
      ],
      "candidate_N": 1000001396528,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 428536470333,
          "y": 857011374407,
          "exact_order": 500000698264
        }
      ],
      "certified_divisor": 500000698264,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        4,
        7,
        10000019
      ],
      "candidate_N": 9997248,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4527680,
          "y": 8416669,
          "exact_order": 4998624
        }
      ],
      "certified_divisor": 4998624,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        4,
        7,
        100000007
      ],
      "candidate_N": 99987520,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 20630183,
          "y": 6381849,
          "exact_order": 9998752
        }
      ],
      "certified_divisor": 9998752,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        4,
        7,
        1000000007
      ],
      "candidate_N": 1000035032,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 652315532,
          "y": 376591532,
          "exact_order": 250008758
        }
      ],
      "certified_divisor": 500017516,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        4,
        7,
        10000000019
      ],
      "candidate_N": 10000116216,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7839912428,
          "y": 8666897586,
          "exact_order": 2500029054
        }
      ],
      "certified_divisor": 5000058108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        4,
        7,
        100000000003
      ],
      "candidate_N": 100000469072,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 66950076611,
          "y": 97036963331,
          "exact_order": 25000117268
        }
      ],
      "certified_divisor": 25000117268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        4,
        7,
        1000000000039
      ],
      "candidate_N": 1000000748400,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 715917281477,
          "y": 173623375047,
          "exact_order": 500000374200
        }
      ],
      "certified_divisor": 500000374200,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        12,
        10000019
      ],
      "candidate_N": 9999816,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6466268,
          "y": 1311101,
          "exact_order": 2499954
        }
      ],
      "certified_divisor": 4999908,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        12,
        100000007
      ],
      "candidate_N": 99999272,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 70831440,
          "y": 8784533,
          "exact_order": 24999818
        }
      ],
      "certified_divisor": 49999636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        12,
        1000000007
      ],
      "candidate_N": 999992328,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 984081411,
          "y": 381550488,
          "exact_order": 166665388
        }
      ],
      "certified_divisor": 166665388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        12,
        10000000019
      ],
      "candidate_N": 9999946952,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1728981077,
          "y": 5154923546,
          "exact_order": 4999973476
        }
      ],
      "certified_divisor": 4999973476,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        12,
        100000000003
      ],
      "candidate_N": 99999661600,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 27342489850,
          "y": 18344905301,
          "exact_order": 9999966160
        }
      ],
      "certified_divisor": 9999966160,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        12,
        1000000000039
      ],
      "candidate_N": 999999476992,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 894711623873,
          "y": 850333960558,
          "exact_order": 499999738496
        }
      ],
      "certified_divisor": 499999738496,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        52,
        10000019
      ],
      "candidate_N": 9995856,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5751063,
          "y": 4918725,
          "exact_order": 4997928
        }
      ],
      "certified_divisor": 4997928,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        52,
        100000007
      ],
      "candidate_N": 100007032,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 48265276,
          "y": 87105959,
          "exact_order": 50003516
        }
      ],
      "certified_divisor": 50003516,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        52,
        1000000007
      ],
      "candidate_N": 999961560,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 817186928,
          "y": 995295986,
          "exact_order": 499980780
        }
      ],
      "certified_divisor": 499980780,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        52,
        10000000019
      ],
      "candidate_N": 10000185680,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7641750654,
          "y": 9646165380,
          "exact_order": 2500046420
        }
      ],
      "certified_divisor": 2500046420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        52,
        100000000003
      ],
      "candidate_N": 100000259776,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 24003614292,
          "y": 4549971572,
          "exact_order": 50000129888
        }
      ],
      "certified_divisor": 50000129888,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        7,
        52,
        1000000000039
      ],
      "candidate_N": 1000000285248,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 173388889553,
          "y": 272573012978,
          "exact_order": 166666714208
        }
      ],
      "certified_divisor": 166666714208,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        12,
        19,
        10000019
      ],
      "candidate_N": 10004536,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4732298,
          "y": 2463983,
          "exact_order": 5002268
        }
      ],
      "certified_divisor": 5002268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        12,
        19,
        100000007
      ],
      "candidate_N": 100009300,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90995578,
          "y": 70347846,
          "exact_order": 10000930
        }
      ],
      "certified_divisor": 20001860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        12,
        19,
        1000000007
      ],
      "candidate_N": 999976056,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 622179603,
          "y": 272671331,
          "exact_order": 83331338
        }
      ],
      "certified_divisor": 166662676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        12,
        19,
        10000000019
      ],
      "candidate_N": 9999925552,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3437304094,
          "y": 4371206628,
          "exact_order": 2499981388
        }
      ],
      "certified_divisor": 2499981388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        12,
        19,
        100000000003
      ],
      "candidate_N": 99999744196,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 26297031295,
          "y": 6952753938,
          "exact_order": 49999872098
        }
      ],
      "certified_divisor": 99999744196,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        12,
        19,
        1000000000039
      ],
      "candidate_N": 1000000862220,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 542329061468,
          "y": 26777341256,
          "exact_order": 250000215555
        }
      ],
      "certified_divisor": 1000000862220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        19,
        28,
        10000019
      ],
      "candidate_N": 9997088,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8991319,
          "y": 1651195,
          "exact_order": 2499272
        }
      ],
      "certified_divisor": 2499272,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        19,
        28,
        100000007
      ],
      "candidate_N": 100002400,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 46020081,
          "y": 44739544,
          "exact_order": 25000600
        }
      ],
      "certified_divisor": 25000600,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        19,
        28,
        1000000007
      ],
      "candidate_N": 1000031364,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 251628837,
          "y": 978988844,
          "exact_order": 500015682
        }
      ],
      "certified_divisor": 1000031364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        19,
        28,
        10000000019
      ],
      "candidate_N": 10000126932,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4329086658,
          "y": 5191854559,
          "exact_order": 1666687822
        }
      ],
      "certified_divisor": 3333375644,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        19,
        28,
        100000000003
      ],
      "candidate_N": 99999726688,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 69273390661,
          "y": 69110168236,
          "exact_order": 2941168432
        }
      ],
      "certified_divisor": 2941168432,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        19,
        28,
        1000000000039
      ],
      "candidate_N": 999999420428,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 931810588678,
          "y": 528500286611,
          "exact_order": 499999710214
        }
      ],
      "certified_divisor": 999999420428,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        28,
        39,
        10000019
      ],
      "candidate_N": 10005408,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4120291,
          "y": 2862144,
          "exact_order": 2501352
        }
      ],
      "certified_divisor": 2501352,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        28,
        39,
        100000007
      ],
      "candidate_N": 100010824,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 57045780,
          "y": 70984118,
          "exact_order": 25002706
        }
      ],
      "certified_divisor": 50005412,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        28,
        39,
        1000000007
      ],
      "candidate_N": 999986904,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 878502732,
          "y": 42381771,
          "exact_order": 41666121
        }
      ],
      "certified_divisor": 166664484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        28,
        39,
        10000000019
      ],
      "candidate_N": 9999926680,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 183981709,
          "y": 1421650819,
          "exact_order": 999992668
        }
      ],
      "certified_divisor": 999992668,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        28,
        39,
        100000000003
      ],
      "candidate_N": 99999649560,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 65534679438,
          "y": 71870378405,
          "exact_order": 4999982478
        }
      ],
      "certified_divisor": 9999964956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        28,
        39,
        1000000000039
      ],
      "candidate_N": 1000001067312,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 651465347444,
          "y": 787869532526,
          "exact_order": 62500066707
        }
      ],
      "certified_divisor": 250000266828,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        39,
        52,
        10000019
      ],
      "candidate_N": 9996816,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3844327,
          "y": 8283942,
          "exact_order": 2499204
        }
      ],
      "certified_divisor": 2499204,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        39,
        52,
        100000007
      ],
      "candidate_N": 99989256,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 52121831,
          "y": 77210099,
          "exact_order": 24997314
        }
      ],
      "certified_divisor": 49994628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        39,
        52,
        1000000007
      ],
      "candidate_N": 999964056,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 582752452,
          "y": 252593123,
          "exact_order": 499982028
        }
      ],
      "certified_divisor": 499982028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        39,
        52,
        10000000019
      ],
      "candidate_N": 9999986024,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3986934537,
          "y": 6017725404,
          "exact_order": 4999993012
        }
      ],
      "certified_divisor": 4999993012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        39,
        52,
        100000000003
      ],
      "candidate_N": 99999787996,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90335694604,
          "y": 79789680106,
          "exact_order": 24999946999
        }
      ],
      "certified_divisor": 99999787996,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        39,
        52,
        1000000000039
      ],
      "candidate_N": 999998160536,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 86281346762,
          "y": 185291929157,
          "exact_order": 499999080268
        }
      ],
      "certified_divisor": 499999080268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        52,
        67,
        10000019
      ],
      "candidate_N": 10000212,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2773362,
          "y": 4158117,
          "exact_order": 5000106
        }
      ],
      "certified_divisor": 10000212,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        52,
        67,
        100000007
      ],
      "candidate_N": 99991812,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 28129498,
          "y": 80221729,
          "exact_order": 49995906
        }
      ],
      "certified_divisor": 99991812,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        52,
        67,
        1000000007
      ],
      "candidate_N": 1000027040,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 205184550,
          "y": 381651557,
          "exact_order": 250006760
        }
      ],
      "certified_divisor": 250006760,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        52,
        67,
        10000000019
      ],
      "candidate_N": 9999848880,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3014624244,
          "y": 5351434756,
          "exact_order": 2499962220
        }
      ],
      "certified_divisor": 2499962220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        52,
        67,
        100000000003
      ],
      "candidate_N": 99999522668,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 56238721663,
          "y": 76230247729,
          "exact_order": 49999761334
        }
      ],
      "certified_divisor": 99999522668,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        52,
        67,
        1000000000039
      ],
      "candidate_N": 1000000787296,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7093118890,
          "y": 161997497655,
          "exact_order": 500000393648
        }
      ],
      "certified_divisor": 500000393648,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        67,
        84,
        10000019
      ],
      "candidate_N": 10003984,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9467750,
          "y": 1561331,
          "exact_order": 1250498
        }
      ],
      "certified_divisor": 2500996,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        67,
        84,
        100000007
      ],
      "candidate_N": 99989024,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 15390524,
          "y": 2669582,
          "exact_order": 49994512
        }
      ],
      "certified_divisor": 49994512,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        67,
        84,
        1000000007
      ],
      "candidate_N": 1000027056,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 725269814,
          "y": 580369229,
          "exact_order": 166671176
        }
      ],
      "certified_divisor": 166671176,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        67,
        84,
        10000000019
      ],
      "candidate_N": 9999988776,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9470265959,
          "y": 7907918000,
          "exact_order": 2499997194
        }
      ],
      "certified_divisor": 4999994388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        67,
        84,
        100000000003
      ],
      "candidate_N": 100000154760,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 507913375,
          "y": 71464033381,
          "exact_order": 25000038690
        }
      ],
      "certified_divisor": 50000077380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        1,
        67,
        84,
        1000000000039
      ],
      "candidate_N": 1000000431984,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 213069497336,
          "y": 411488619764,
          "exact_order": 500000215992
        }
      ],
      "certified_divisor": 500000215992,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        6,
        14,
        10000019
      ],
      "candidate_N": 9997116,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7348038,
          "y": 137756,
          "exact_order": 4998558
        }
      ],
      "certified_divisor": 9997116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        6,
        14,
        100000007
      ],
      "candidate_N": 100015808,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 31265662,
          "y": 2878072,
          "exact_order": 50007904
        }
      ],
      "certified_divisor": 50007904,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        6,
        14,
        1000000007
      ],
      "candidate_N": 1000018992,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 29439442,
          "y": 318269546,
          "exact_order": 500009496
        }
      ],
      "certified_divisor": 500009496,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        6,
        14,
        10000000019
      ],
      "candidate_N": 9999996996,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6878589323,
          "y": 2361339663,
          "exact_order": 1666666166
        }
      ],
      "certified_divisor": 3333332332,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        6,
        14,
        100000000003
      ],
      "candidate_N": 99999768132,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 63187909872,
          "y": 89484825644,
          "exact_order": 49999884066
        }
      ],
      "certified_divisor": 99999768132,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        6,
        14,
        1000000000039
      ],
      "candidate_N": 1000001372560,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 273469933751,
          "y": 925565497559,
          "exact_order": 50000068628
        }
      ],
      "certified_divisor": 50000068628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        14,
        26,
        10000019
      ],
      "candidate_N": 9994592,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2041960,
          "y": 6491888,
          "exact_order": 4997296
        }
      ],
      "certified_divisor": 4997296,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        14,
        26,
        100000007
      ],
      "candidate_N": 99990084,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 44673158,
          "y": 92430933,
          "exact_order": 1315659
        }
      ],
      "certified_divisor": 5262636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        14,
        26,
        1000000007
      ],
      "candidate_N": 999987536,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 900226556,
          "y": 737775343,
          "exact_order": 499993768
        }
      ],
      "certified_divisor": 499993768,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        14,
        26,
        10000000019
      ],
      "candidate_N": 10000146592,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3441483276,
          "y": 1854191604,
          "exact_order": 5000073296
        }
      ],
      "certified_divisor": 5000073296,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        14,
        26,
        100000000003
      ],
      "candidate_N": 100000396000,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78861561589,
          "y": 22862918334,
          "exact_order": 53191700
        }
      ],
      "certified_divisor": 53191700,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        14,
        26,
        1000000000039
      ],
      "candidate_N": 999998358504,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 731238158983,
          "y": 569099507516,
          "exact_order": 499999179252
        }
      ],
      "certified_divisor": 499999179252,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        26,
        42,
        10000019
      ],
      "candidate_N": 9998292,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6938632,
          "y": 6690530,
          "exact_order": 2499573
        }
      ],
      "certified_divisor": 9998292,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        26,
        42,
        100000007
      ],
      "candidate_N": 100004880,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8583655,
          "y": 30130287,
          "exact_order": 16667480
        }
      ],
      "certified_divisor": 16667480,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        26,
        42,
        1000000007
      ],
      "candidate_N": 999963536,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 29896929,
          "y": 244267786,
          "exact_order": 249990884
        }
      ],
      "certified_divisor": 249990884,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        26,
        42,
        10000000019
      ],
      "candidate_N": 9999833820,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5633249470,
          "y": 8978978845,
          "exact_order": 1666638970
        }
      ],
      "certified_divisor": 3333277940,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        26,
        42,
        100000000003
      ],
      "candidate_N": 99999548708,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 80822089932,
          "y": 76056363731,
          "exact_order": 49999774354
        }
      ],
      "certified_divisor": 99999548708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        26,
        42,
        1000000000039
      ],
      "candidate_N": 999998262136,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 760265979778,
          "y": 558757809149,
          "exact_order": 249999565534
        }
      ],
      "certified_divisor": 499999131068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        42,
        62,
        10000019
      ],
      "candidate_N": 9997116,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9996325,
          "y": 7134528,
          "exact_order": 1666186
        }
      ],
      "certified_divisor": 3332372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        42,
        62,
        100000007
      ],
      "candidate_N": 99989084,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 83266135,
          "y": 43009828,
          "exact_order": 49994542
        }
      ],
      "certified_divisor": 99989084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        42,
        62,
        1000000007
      ],
      "candidate_N": 999972328,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 157122956,
          "y": 933072270,
          "exact_order": 499986164
        }
      ],
      "certified_divisor": 499986164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        42,
        62,
        10000000019
      ],
      "candidate_N": 10000151016,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7729425695,
          "y": 9185277181,
          "exact_order": 5000075508
        }
      ],
      "certified_divisor": 5000075508,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        42,
        62,
        100000000003
      ],
      "candidate_N": 99999962376,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78150841681,
          "y": 29578161471,
          "exact_order": 2941175364
        }
      ],
      "certified_divisor": 2941175364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        42,
        62,
        1000000000039
      ],
      "candidate_N": 999999960368,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 543995161217,
          "y": 94650808777,
          "exact_order": 62499997523
        }
      ],
      "certified_divisor": 249999990092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        62,
        86,
        10000019
      ],
      "candidate_N": 10000740,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 931860,
          "y": 2401724,
          "exact_order": 2500185
        }
      ],
      "certified_divisor": 10000740,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        62,
        86,
        100000007
      ],
      "candidate_N": 99981540,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8491627,
          "y": 17226434,
          "exact_order": 9998154
        }
      ],
      "certified_divisor": 19996308,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        62,
        86,
        1000000007
      ],
      "candidate_N": 1000044976,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 186686512,
          "y": 509335324,
          "exact_order": 500022488
        }
      ],
      "certified_divisor": 500022488,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        62,
        86,
        10000000019
      ],
      "candidate_N": 10000143936,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3008801982,
          "y": 6168947370,
          "exact_order": 2500035984
        }
      ],
      "certified_divisor": 2500035984,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        62,
        86,
        100000000003
      ],
      "candidate_N": 100000278144,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 53695308567,
          "y": 25731408644,
          "exact_order": 1388892752
        }
      ],
      "certified_divisor": 1388892752,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        2,
        62,
        86,
        1000000000039
      ],
      "candidate_N": 1000001977920,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 105304605229,
          "y": 963793562560,
          "exact_order": 500000988960
        }
      ],
      "certified_divisor": 500000988960,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        4,
        13,
        10000019
      ],
      "candidate_N": 10001180,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8574469,
          "y": 8298495,
          "exact_order": 1000118
        }
      ],
      "certified_divisor": 2000236,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        4,
        13,
        100000007
      ],
      "candidate_N": 99998156,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84946160,
          "y": 23513682,
          "exact_order": 49999078
        }
      ],
      "certified_divisor": 99998156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        4,
        13,
        1000000007
      ],
      "candidate_N": 999965616,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 873113992,
          "y": 195535287,
          "exact_order": 83330468
        }
      ],
      "certified_divisor": 83330468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        4,
        13,
        10000000019
      ],
      "candidate_N": 9999967708,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3510575507,
          "y": 3301435483,
          "exact_order": 4999983854
        }
      ],
      "certified_divisor": 9999967708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        4,
        13,
        100000000003
      ],
      "candidate_N": 100000517468,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 30753098098,
          "y": 79295121901,
          "exact_order": 25000129367
        }
      ],
      "certified_divisor": 100000517468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        4,
        13,
        1000000000039
      ],
      "candidate_N": 1000000337456,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 30486670851,
          "y": 359556913218,
          "exact_order": 500000168728
        }
      ],
      "certified_divisor": 500000168728,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        13,
        28,
        10000019
      ],
      "candidate_N": 9995776,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7268201,
          "y": 2069254,
          "exact_order": 4997888
        }
      ],
      "certified_divisor": 4997888,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        13,
        28,
        100000007
      ],
      "candidate_N": 100000720,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9039555,
          "y": 33356428,
          "exact_order": 10000072
        }
      ],
      "certified_divisor": 10000072,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        13,
        28,
        1000000007
      ],
      "candidate_N": 999973944,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 264693782,
          "y": 529263918,
          "exact_order": 55554108
        }
      ],
      "certified_divisor": 55554108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        13,
        28,
        10000000019
      ],
      "candidate_N": 9999996288,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8803270077,
          "y": 4203449088,
          "exact_order": 4999998144
        }
      ],
      "certified_divisor": 4999998144,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        13,
        28,
        100000000003
      ],
      "candidate_N": 99999736896,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 26580618592,
          "y": 65981262515,
          "exact_order": 2083327852
        }
      ],
      "certified_divisor": 2083327852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        13,
        28,
        1000000000039
      ],
      "candidate_N": 1000000344736,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 529122456243,
          "y": 232131058925,
          "exact_order": 500000172368
        }
      ],
      "certified_divisor": 500000172368,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        28,
        49,
        10000019
      ],
      "candidate_N": 9993960,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2357782,
          "y": 5408107,
          "exact_order": 832830
        }
      ],
      "certified_divisor": 1665660,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        28,
        49,
        100000007
      ],
      "candidate_N": 100012528,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 38991041,
          "y": 28116304,
          "exact_order": 50006264
        }
      ],
      "certified_divisor": 50006264,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        28,
        49,
        1000000007
      ],
      "candidate_N": 1000050036,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 405928485,
          "y": 890695839,
          "exact_order": 500025018
        }
      ],
      "certified_divisor": 1000050036,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        28,
        49,
        10000000019
      ],
      "candidate_N": 10000108776,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2130321522,
          "y": 2604298016,
          "exact_order": 5000054388
        }
      ],
      "certified_divisor": 5000054388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        28,
        49,
        100000000003
      ],
      "candidate_N": 99999580696,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 86175023938,
          "y": 60463846627,
          "exact_order": 24999895174
        }
      ],
      "certified_divisor": 49999790348,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        28,
        49,
        1000000000039
      ],
      "candidate_N": 999999101668,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 425280907549,
          "y": 386283604478,
          "exact_order": 499999550834
        }
      ],
      "certified_divisor": 999999101668,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        49,
        76,
        10000019
      ],
      "candidate_N": 10002280,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5806185,
          "y": 8155992,
          "exact_order": 1250285
        }
      ],
      "certified_divisor": 5001140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        49,
        76,
        100000007
      ],
      "candidate_N": 99987016,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 69538475,
          "y": 1105087,
          "exact_order": 12498377
        }
      ],
      "certified_divisor": 49993508,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        49,
        76,
        1000000007
      ],
      "candidate_N": 999961332,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 380324716,
          "y": 599571372,
          "exact_order": 2487466
        }
      ],
      "certified_divisor": 4974932,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        49,
        76,
        10000000019
      ],
      "candidate_N": 10000020192,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9682518331,
          "y": 3089723297,
          "exact_order": 5000010096
        }
      ],
      "certified_divisor": 5000010096,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        49,
        76,
        100000000003
      ],
      "candidate_N": 100000588624,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 22217954118,
          "y": 24218110534,
          "exact_order": 50000294312
        }
      ],
      "certified_divisor": 50000294312,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        3,
        49,
        76,
        1000000000039
      ],
      "candidate_N": 1000001766304,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 151743929793,
          "y": 908747854600,
          "exact_order": 500000883152
        }
      ],
      "certified_divisor": 500000883152,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        7,
        21,
        10000019
      ],
      "candidate_N": 10001536,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6981241,
          "y": 5287569,
          "exact_order": 5000768
        }
      ],
      "certified_divisor": 5000768,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        7,
        21,
        100000007
      ],
      "candidate_N": 100010100,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 20641047,
          "y": 55737457,
          "exact_order": 16668350
        }
      ],
      "certified_divisor": 33336700,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        7,
        21,
        1000000007
      ],
      "candidate_N": 999997772,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 239688854,
          "y": 997890105,
          "exact_order": 499998886
        }
      ],
      "certified_divisor": 999997772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        7,
        21,
        10000000019
      ],
      "candidate_N": 9999831512,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6707472425,
          "y": 6503059714,
          "exact_order": 4999915756
        }
      ],
      "certified_divisor": 4999915756,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        7,
        21,
        100000000003
      ],
      "candidate_N": 100000389672,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 10952578251,
          "y": 42699409946,
          "exact_order": 50000194836
        }
      ],
      "certified_divisor": 50000194836,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        7,
        21,
        1000000000039
      ],
      "candidate_N": 1000001527432,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 563938124803,
          "y": 728734320284,
          "exact_order": 500000763716
        }
      ],
      "certified_divisor": 500000763716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        13,
        31,
        10000019
      ],
      "candidate_N": 9998652,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5219928,
          "y": 9177639,
          "exact_order": 4999326
        }
      ],
      "certified_divisor": 9998652,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        13,
        31,
        100000007
      ],
      "candidate_N": 100006208,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9882408,
          "y": 81483955,
          "exact_order": 50003104
        }
      ],
      "certified_divisor": 50003104,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        13,
        31,
        1000000007
      ],
      "candidate_N": 1000011660,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 969841409,
          "y": 742129684,
          "exact_order": 83334305
        }
      ],
      "certified_divisor": 333337220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        13,
        31,
        10000000019
      ],
      "candidate_N": 10000118848,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5203888242,
          "y": 4084209363,
          "exact_order": 5000059424
        }
      ],
      "certified_divisor": 5000059424,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        13,
        31,
        100000000003
      ],
      "candidate_N": 99999843408,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 40004110522,
          "y": 42553226333,
          "exact_order": 6249990213
        }
      ],
      "certified_divisor": 24999960852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        13,
        31,
        1000000000039
      ],
      "candidate_N": 1000000140100,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 265153127583,
          "y": 634684795511,
          "exact_order": 250000035025
        }
      ],
      "certified_divisor": 1000000140100,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        21,
        43,
        10000019
      ],
      "candidate_N": 9999384,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6824405,
          "y": 4554658,
          "exact_order": 2499846
        }
      ],
      "certified_divisor": 4999692,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        21,
        43,
        100000007
      ],
      "candidate_N": 99991236,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78133351,
          "y": 37983447,
          "exact_order": 49995618
        }
      ],
      "certified_divisor": 99991236,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        21,
        43,
        1000000007
      ],
      "candidate_N": 1000015096,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 469444513,
          "y": 224462637,
          "exact_order": 250003774
        }
      ],
      "certified_divisor": 500007548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        21,
        43,
        10000000019
      ],
      "candidate_N": 10000035084,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6906245375,
          "y": 9603938847,
          "exact_order": 1666672514
        }
      ],
      "certified_divisor": 3333345028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        21,
        43,
        100000000003
      ],
      "candidate_N": 100000062724,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 62967798032,
          "y": 9643622654,
          "exact_order": 50000031362
        }
      ],
      "certified_divisor": 100000062724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        21,
        43,
        1000000000039
      ],
      "candidate_N": 1000001503504,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 922362860196,
          "y": 978383500573,
          "exact_order": 250000375876
        }
      ],
      "certified_divisor": 250000375876,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        31,
        57,
        10000019
      ],
      "candidate_N": 10002496,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1236460,
          "y": 8609258,
          "exact_order": 5001248
        }
      ],
      "certified_divisor": 5001248,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        31,
        57,
        100000007
      ],
      "candidate_N": 99998736,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1896676,
          "y": 68509555,
          "exact_order": 12499842
        }
      ],
      "certified_divisor": 24999684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        31,
        57,
        1000000007
      ],
      "candidate_N": 999996120,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 681112914,
          "y": 939518991,
          "exact_order": 249999030
        }
      ],
      "certified_divisor": 499998060,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        31,
        57,
        10000000019
      ],
      "candidate_N": 9999978752,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9610967970,
          "y": 1972650433,
          "exact_order": 4999989376
        }
      ],
      "certified_divisor": 4999989376,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        31,
        57,
        100000000003
      ],
      "candidate_N": 99999823024,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78171100424,
          "y": 83981107052,
          "exact_order": 49999911512
        }
      ],
      "certified_divisor": 49999911512,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        31,
        57,
        1000000000039
      ],
      "candidate_N": 1000000751940,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 689841689290,
          "y": 219087771758,
          "exact_order": 166666791990
        }
      ],
      "certified_divisor": 333333583980,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        43,
        73,
        10000019
      ],
      "candidate_N": 10003192,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8068688,
          "y": 1884388,
          "exact_order": 5001596
        }
      ],
      "certified_divisor": 5001596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        43,
        73,
        100000007
      ],
      "candidate_N": 99991760,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 36587014,
          "y": 61587067,
          "exact_order": 49995880
        }
      ],
      "certified_divisor": 49995880,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        43,
        73,
        1000000007
      ],
      "candidate_N": 1000004016,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 110224483,
          "y": 428814350,
          "exact_order": 500002008
        }
      ],
      "certified_divisor": 500002008,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        43,
        73,
        10000000019
      ],
      "candidate_N": 10000071176,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1223566108,
          "y": 9116597452,
          "exact_order": 5000035588
        }
      ],
      "certified_divisor": 5000035588,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        43,
        73,
        100000000003
      ],
      "candidate_N": 100000100848,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 20501578489,
          "y": 84378949200,
          "exact_order": 50000050424
        }
      ],
      "certified_divisor": 50000050424,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        43,
        73,
        1000000000039
      ],
      "candidate_N": 1000001107208,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 869830776001,
          "y": 288729505118,
          "exact_order": 500000553604
        }
      ],
      "certified_divisor": 500000553604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        57,
        91,
        10000019
      ],
      "candidate_N": 9998952,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1449083,
          "y": 861744,
          "exact_order": 4999476
        }
      ],
      "certified_divisor": 4999476,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        57,
        91,
        100000007
      ],
      "candidate_N": 99993240,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 20472360,
          "y": 95382324,
          "exact_order": 675630
        }
      ],
      "certified_divisor": 1351260,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        57,
        91,
        1000000007
      ],
      "candidate_N": 1000018704,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 404877132,
          "y": 55854162,
          "exact_order": 500009352
        }
      ],
      "certified_divisor": 500009352,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        57,
        91,
        10000000019
      ],
      "candidate_N": 9999860904,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5620700449,
          "y": 8106963110,
          "exact_order": 2499965226
        }
      ],
      "certified_divisor": 4999930452,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        57,
        91,
        100000000003
      ],
      "candidate_N": 99999751644,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 23210973809,
          "y": 50362830472,
          "exact_order": 49999875822
        }
      ],
      "certified_divisor": 99999751644,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        4,
        57,
        91,
        1000000000039
      ],
      "candidate_N": 999998534336,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 373850103721,
          "y": 504856782993,
          "exact_order": 249999633584
        }
      ],
      "certified_divisor": 249999633584,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        14,
        38,
        10000019
      ],
      "candidate_N": 10003404,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7882583,
          "y": 4655085,
          "exact_order": 5001702
        }
      ],
      "certified_divisor": 10003404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        14,
        38,
        100000007
      ],
      "candidate_N": 100009176,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 75127709,
          "y": 27978673,
          "exact_order": 12501147
        }
      ],
      "certified_divisor": 50004588,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        14,
        38,
        1000000007
      ],
      "candidate_N": 1000027600,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 953842604,
          "y": 608817010,
          "exact_order": 500013800
        }
      ],
      "certified_divisor": 500013800,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        14,
        38,
        10000000019
      ],
      "candidate_N": 9999847896,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3620811893,
          "y": 5438518586,
          "exact_order": 1666641316
        }
      ],
      "certified_divisor": 1666641316,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        14,
        38,
        100000000003
      ],
      "candidate_N": 100000093992,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9371213876,
          "y": 92894206967,
          "exact_order": 50000046996
        }
      ],
      "certified_divisor": 50000046996,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        14,
        38,
        1000000000039
      ],
      "candidate_N": 999999917816,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 199087768212,
          "y": 284545832676,
          "exact_order": 124999989727
        }
      ],
      "certified_divisor": 499999958908,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        38,
        74,
        10000019
      ],
      "candidate_N": 10005060,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3167168,
          "y": 8091955,
          "exact_order": 5002530
        }
      ],
      "certified_divisor": 10005060,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        38,
        74,
        100000007
      ],
      "candidate_N": 99996864,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82909453,
          "y": 56017735,
          "exact_order": 12499608
        }
      ],
      "certified_divisor": 12499608,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        38,
        74,
        1000000007
      ],
      "candidate_N": 999973488,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 550051044,
          "y": 252215833,
          "exact_order": 499986744
        }
      ],
      "certified_divisor": 499986744,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        38,
        74,
        10000000019
      ],
      "candidate_N": 9999861172,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4194539806,
          "y": 9146665591,
          "exact_order": 2499965293
        }
      ],
      "certified_divisor": 9999861172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        38,
        74,
        100000000003
      ],
      "candidate_N": 99999670288,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6620678364,
          "y": 28881712280,
          "exact_order": 49999835144
        }
      ],
      "certified_divisor": 49999835144,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        6,
        38,
        74,
        1000000000039
      ],
      "candidate_N": 1000001913376,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 265435616261,
          "y": 717930416468,
          "exact_order": 62500119586
        }
      ],
      "certified_divisor": 125000239172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        12,
        37,
        10000019
      ],
      "candidate_N": 9996136,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 98737,
          "y": 6684637,
          "exact_order": 4998068
        }
      ],
      "certified_divisor": 4998068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        12,
        37,
        100000007
      ],
      "candidate_N": 100006040,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 30443524,
          "y": 30534718,
          "exact_order": 50003020
        }
      ],
      "certified_divisor": 50003020,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        12,
        37,
        1000000007
      ],
      "candidate_N": 1000017356,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 243420192,
          "y": 346449426,
          "exact_order": 500008678
        }
      ],
      "certified_divisor": 1000017356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        12,
        37,
        10000000019
      ],
      "candidate_N": 10000176696,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4667256792,
          "y": 3063250082,
          "exact_order": 294122844
        }
      ],
      "certified_divisor": 294122844,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        12,
        37,
        100000000003
      ],
      "candidate_N": 99999562384,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 58725058582,
          "y": 2504104390,
          "exact_order": 49999781192
        }
      ],
      "certified_divisor": 49999781192,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        12,
        37,
        1000000000039
      ],
      "candidate_N": 999999528648,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 111908080597,
          "y": 833423990211,
          "exact_order": 249999882162
        }
      ],
      "certified_divisor": 499999764324,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        21,
        52,
        10000019
      ],
      "candidate_N": 9999084,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4481911,
          "y": 4752182,
          "exact_order": 1666514
        }
      ],
      "certified_divisor": 3333028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        21,
        52,
        100000007
      ],
      "candidate_N": 100009380,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 49010594,
          "y": 60603686,
          "exact_order": 5000469
        }
      ],
      "certified_divisor": 20001876,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        21,
        52,
        1000000007
      ],
      "candidate_N": 999998752,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 745108261,
          "y": 319587238,
          "exact_order": 499999376
        }
      ],
      "certified_divisor": 499999376,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        21,
        52,
        10000000019
      ],
      "candidate_N": 9999934744,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3506037116,
          "y": 1332126527,
          "exact_order": 4999967372
        }
      ],
      "certified_divisor": 4999967372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        21,
        52,
        100000000003
      ],
      "candidate_N": 100000490912,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 65753634070,
          "y": 54773641713,
          "exact_order": 25000122728
        }
      ],
      "certified_divisor": 25000122728,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        21,
        52,
        1000000000039
      ],
      "candidate_N": 1000000174260,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 273758400080,
          "y": 5270931963,
          "exact_order": 500000087130
        }
      ],
      "certified_divisor": 1000000174260,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        37,
        76,
        10000019
      ],
      "candidate_N": 10000968,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4320010,
          "y": 7010701,
          "exact_order": 5000484
        }
      ],
      "certified_divisor": 5000484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        37,
        76,
        100000007
      ],
      "candidate_N": 99986352,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 42701165,
          "y": 98180303,
          "exact_order": 49993176
        }
      ],
      "certified_divisor": 49993176,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        37,
        76,
        1000000007
      ],
      "candidate_N": 1000003128,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 602568312,
          "y": 582480769,
          "exact_order": 166667188
        }
      ],
      "certified_divisor": 166667188,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        37,
        76,
        10000000019
      ],
      "candidate_N": 9999973944,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6749074470,
          "y": 8395629313,
          "exact_order": 4999986972
        }
      ],
      "certified_divisor": 4999986972,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        37,
        76,
        100000000003
      ],
      "candidate_N": 100000553528,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 27647599013,
          "y": 43605898267,
          "exact_order": 12500069191
        }
      ],
      "certified_divisor": 50000276764,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        37,
        76,
        1000000000039
      ],
      "candidate_N": 1000001791260,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 280765354358,
          "y": 982820885398,
          "exact_order": 55555655070
        }
      ],
      "certified_divisor": 111111310140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        52,
        97,
        10000019
      ],
      "candidate_N": 10005800,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7262454,
          "y": 8322945,
          "exact_order": 250145
        }
      ],
      "certified_divisor": 1000580,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        52,
        97,
        100000007
      ],
      "candidate_N": 99988296,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2381457,
          "y": 71140438,
          "exact_order": 49994148
        }
      ],
      "certified_divisor": 49994148,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        52,
        97,
        1000000007
      ],
      "candidate_N": 999997008,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 408030049,
          "y": 712382302,
          "exact_order": 83333084
        }
      ],
      "certified_divisor": 83333084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        52,
        97,
        10000000019
      ],
      "candidate_N": 9999968600,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 399580366,
          "y": 3395462104,
          "exact_order": 999996860
        }
      ],
      "certified_divisor": 999996860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        52,
        97,
        100000000003
      ],
      "candidate_N": 100000254480,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 54752522914,
          "y": 16262214436,
          "exact_order": 3333341816
        }
      ],
      "certified_divisor": 3333341816,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        7,
        52,
        97,
        1000000000039
      ],
      "candidate_N": 1000001446656,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 749186550407,
          "y": 245080707709,
          "exact_order": 41666726944
        }
      ],
      "certified_divisor": 41666726944,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        19,
        61,
        10000019
      ],
      "candidate_N": 9999040,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4941741,
          "y": 3191404,
          "exact_order": 2499760
        }
      ],
      "certified_divisor": 2499760,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        19,
        61,
        100000007
      ],
      "candidate_N": 99984864,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 75094363,
          "y": 7700455,
          "exact_order": 24996216
        }
      ],
      "certified_divisor": 24996216,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        19,
        61,
        1000000007
      ],
      "candidate_N": 1000016100,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 166884099,
          "y": 476610681,
          "exact_order": 250004025
        }
      ],
      "certified_divisor": 1000016100,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        19,
        61,
        10000000019
      ],
      "candidate_N": 9999896252,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4345575550,
          "y": 9709043463,
          "exact_order": 2499974063
        }
      ],
      "certified_divisor": 9999896252,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        19,
        61,
        100000000003
      ],
      "candidate_N": 99999587180,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 68769016350,
          "y": 25233497099,
          "exact_order": 4999979359
        }
      ],
      "certified_divisor": 19999917436,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        19,
        61,
        1000000000039
      ],
      "candidate_N": 999998832720,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 428388026680,
          "y": 690293156178,
          "exact_order": 33333294424
        }
      ],
      "certified_divisor": 33333294424,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        37,
        91,
        10000019
      ],
      "candidate_N": 10003448,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8057699,
          "y": 5342323,
          "exact_order": 5001724
        }
      ],
      "certified_divisor": 5001724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        37,
        91,
        100000007
      ],
      "candidate_N": 99993600,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 48066762,
          "y": 26878473,
          "exact_order": 260400
        }
      ],
      "certified_divisor": 260400,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        37,
        91,
        1000000007
      ],
      "candidate_N": 999968736,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 589511824,
          "y": 4929140,
          "exact_order": 31249023
        }
      ],
      "certified_divisor": 124996092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        37,
        91,
        10000000019
      ],
      "candidate_N": 10000036576,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8530055390,
          "y": 7302080151,
          "exact_order": 1250004572
        }
      ],
      "certified_divisor": 1250004572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        37,
        91,
        100000000003
      ],
      "candidate_N": 100000553960,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 26612946376,
          "y": 91175935349,
          "exact_order": 5000027698
        }
      ],
      "certified_divisor": 10000055396,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        12,
        37,
        91,
        1000000000039
      ],
      "candidate_N": 1000001936000,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 946461597113,
          "y": 763019944941,
          "exact_order": 250000484000
        }
      ],
      "certified_divisor": 250000484000,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        28,
        79,
        10000019
      ],
      "candidate_N": 9996552,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1946671,
          "y": 7845734,
          "exact_order": 4998276
        }
      ],
      "certified_divisor": 4998276,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        28,
        79,
        100000007
      ],
      "candidate_N": 99989616,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4073734,
          "y": 33622102,
          "exact_order": 16664936
        }
      ],
      "certified_divisor": 16664936,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        28,
        79,
        1000000007
      ],
      "candidate_N": 1000005704,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 403367479,
          "y": 738230597,
          "exact_order": 125000713
        }
      ],
      "certified_divisor": 500002852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        28,
        79,
        10000000019
      ],
      "candidate_N": 9999913564,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5420516683,
          "y": 480491930,
          "exact_order": 2499978391
        }
      ],
      "certified_divisor": 9999913564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        28,
        79,
        100000000003
      ],
      "candidate_N": 100000462920,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 63799739165,
          "y": 70412431401,
          "exact_order": 50000231460
        }
      ],
      "certified_divisor": 50000231460,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        28,
        79,
        1000000000039
      ],
      "candidate_N": 1000000446728,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 325608033798,
          "y": 385464760213,
          "exact_order": 250000111682
        }
      ],
      "certified_divisor": 500000223364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        31,
        84,
        10000019
      ],
      "candidate_N": 10003296,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7165928,
          "y": 2293372,
          "exact_order": 208402
        }
      ],
      "certified_divisor": 416804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        31,
        84,
        100000007
      ],
      "candidate_N": 99992344,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 23105503,
          "y": 97149833,
          "exact_order": 49996172
        }
      ],
      "certified_divisor": 49996172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        31,
        84,
        1000000007
      ],
      "candidate_N": 1000028324,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 851875037,
          "y": 77574529,
          "exact_order": 250007081
        }
      ],
      "certified_divisor": 1000028324,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        31,
        84,
        10000000019
      ],
      "candidate_N": 10000176864,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9825697264,
          "y": 7777164625,
          "exact_order": 5000088432
        }
      ],
      "certified_divisor": 5000088432,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        31,
        84,
        100000000003
      ],
      "candidate_N": 99999660280,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 58472885887,
          "y": 39647065322,
          "exact_order": 49999830140
        }
      ],
      "certified_divisor": 49999830140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        13,
        31,
        84,
        1000000000039
      ],
      "candidate_N": 999999131680,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 41635847701,
          "y": 535950000237,
          "exact_order": 499999565840
        }
      ],
      "certified_divisor": 499999565840,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        26,
        78,
        10000019
      ],
      "candidate_N": 9997184,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5440733,
          "y": 4580994,
          "exact_order": 2499296
        }
      ],
      "certified_divisor": 2499296,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        26,
        78,
        100000007
      ],
      "candidate_N": 100004600,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 825681,
          "y": 4541484,
          "exact_order": 25001150
        }
      ],
      "certified_divisor": 50002300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        26,
        78,
        1000000007
      ],
      "candidate_N": 1000005984,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 525217715,
          "y": 203465878,
          "exact_order": 500002992
        }
      ],
      "certified_divisor": 500002992,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        26,
        78,
        10000000019
      ],
      "candidate_N": 10000051104,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 381427017,
          "y": 7597079524,
          "exact_order": 208334398
        }
      ],
      "certified_divisor": 416668796,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        26,
        78,
        100000000003
      ],
      "candidate_N": 100000466664,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90269124491,
          "y": 53963326196,
          "exact_order": 3571445238
        }
      ],
      "certified_divisor": 7142890476,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        26,
        78,
        1000000000039
      ],
      "candidate_N": 999999553248,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 792670566867,
          "y": 286606657961,
          "exact_order": 249999888312
        }
      ],
      "certified_divisor": 249999888312,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        38,
        98,
        10000019
      ],
      "candidate_N": 10005544,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3018034,
          "y": 9276775,
          "exact_order": 5002772
        }
      ],
      "certified_divisor": 5002772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        38,
        98,
        100000007
      ],
      "candidate_N": 100014920,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 53154314,
          "y": 11384174,
          "exact_order": 25003730
        }
      ],
      "certified_divisor": 50007460,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        38,
        98,
        1000000007
      ],
      "candidate_N": 999942200,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 880959108,
          "y": 43387887,
          "exact_order": 249985550
        }
      ],
      "certified_divisor": 499971100,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        38,
        98,
        10000000019
      ],
      "candidate_N": 9999922116,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6273726054,
          "y": 7446336010,
          "exact_order": 1666653686
        }
      ],
      "certified_divisor": 3333307372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        38,
        98,
        100000000003
      ],
      "candidate_N": 100000515960,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 45767212691,
          "y": 57192960411,
          "exact_order": 2777792110
        }
      ],
      "certified_divisor": 5555584220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        14,
        38,
        98,
        1000000000039
      ],
      "candidate_N": 1000001375664,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 652816975290,
          "y": 715621223283,
          "exact_order": 500000687832
        }
      ],
      "certified_divisor": 500000687832,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        19,
        28,
        93,
        10000019
      ],
      "candidate_N": 9997296,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4280438,
          "y": 9223994,
          "exact_order": 624831
        }
      ],
      "certified_divisor": 2499324,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        19,
        28,
        93,
        100000007
      ],
      "candidate_N": 100012884,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 66806279,
          "y": 87037188,
          "exact_order": 50006442
        }
      ],
      "certified_divisor": 100012884,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        19,
        28,
        93,
        1000000007
      ],
      "candidate_N": 1000028016,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 966799501,
          "y": 412404764,
          "exact_order": 500014008
        }
      ],
      "certified_divisor": 500014008,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        19,
        28,
        93,
        10000000019
      ],
      "candidate_N": 10000078992,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8706748786,
          "y": 9585034411,
          "exact_order": 2500019748
        }
      ],
      "certified_divisor": 2500019748,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        19,
        28,
        93,
        100000000003
      ],
      "candidate_N": 99999923208,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 97316026006,
          "y": 23713848979,
          "exact_order": 8333326934
        }
      ],
      "certified_divisor": 16666653868,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        -3,
        19,
        28,
        93,
        1000000000039
      ],
      "candidate_N": 1000000430184,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 585567088762,
          "y": 684821697852,
          "exact_order": 500000215092
        }
      ],
      "certified_divisor": 500000215092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        6,
        13,
        10000019
      ],
      "candidate_N": 9998480,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4705247,
          "y": 5277820,
          "exact_order": 999848
        }
      ],
      "certified_divisor": 999848,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        6,
        13,
        100000007
      ],
      "candidate_N": 99994612,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 50477629,
          "y": 9563576,
          "exact_order": 1470509
        }
      ],
      "certified_divisor": 5882036,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        6,
        13,
        1000000007
      ],
      "candidate_N": 999992320,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 422471846,
          "y": 232612685,
          "exact_order": 99999232
        }
      ],
      "certified_divisor": 99999232,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        6,
        13,
        10000000019
      ],
      "candidate_N": 10000149816,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2964710301,
          "y": 2542178472,
          "exact_order": 31447012
        }
      ],
      "certified_divisor": 31447012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        6,
        13,
        100000000003
      ],
      "candidate_N": 99999835152,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77366132781,
          "y": 92825695520,
          "exact_order": 12499979394
        }
      ],
      "certified_divisor": 24999958788,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        6,
        13,
        1000000000039
      ],
      "candidate_N": 999998709456,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 573272781091,
          "y": 903287033266,
          "exact_order": 166666451576
        }
      ],
      "certified_divisor": 166666451576,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        13,
        22,
        10000019
      ],
      "candidate_N": 9998208,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6842945,
          "y": 2156121,
          "exact_order": 2499552
        }
      ],
      "certified_divisor": 2499552,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        13,
        22,
        100000007
      ],
      "candidate_N": 100003476,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 15489157,
          "y": 53878874,
          "exact_order": 25000869
        }
      ],
      "certified_divisor": 100003476,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        13,
        22,
        1000000007
      ],
      "candidate_N": 1000004532,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 477020107,
          "y": 400417011,
          "exact_order": 500002266
        }
      ],
      "certified_divisor": 1000004532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        13,
        22,
        10000000019
      ],
      "candidate_N": 9999927756,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6069293739,
          "y": 6082714671,
          "exact_order": 2499981939
        }
      ],
      "certified_divisor": 9999927756,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        13,
        22,
        100000000003
      ],
      "candidate_N": 100000420228,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 46328091209,
          "y": 37329006148,
          "exact_order": 50000210114
        }
      ],
      "certified_divisor": 100000420228,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        13,
        22,
        1000000000039
      ],
      "candidate_N": 999998446232,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 271016033341,
          "y": 485978336937,
          "exact_order": 499999223116
        }
      ],
      "certified_divisor": 499999223116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        22,
        33,
        10000019
      ],
      "candidate_N": 10005088,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2859633,
          "y": 1065353,
          "exact_order": 625318
        }
      ],
      "certified_divisor": 1250636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        22,
        33,
        100000007
      ],
      "candidate_N": 99982432,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84380802,
          "y": 81759911,
          "exact_order": 24995608
        }
      ],
      "certified_divisor": 24995608,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        22,
        33,
        1000000007
      ],
      "candidate_N": 1000002256,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 393065230,
          "y": 952790646,
          "exact_order": 250000564
        }
      ],
      "certified_divisor": 250000564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        22,
        33,
        10000000019
      ],
      "candidate_N": 9999800952,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8355486614,
          "y": 4550587170,
          "exact_order": 833316746
        }
      ],
      "certified_divisor": 1666633492,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        22,
        33,
        100000000003
      ],
      "candidate_N": 100000005736,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 70490169898,
          "y": 88420155985,
          "exact_order": 50000002868
        }
      ],
      "certified_divisor": 50000002868,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        22,
        33,
        1000000000039
      ],
      "candidate_N": 999998534912,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 716712012900,
          "y": 264145140987,
          "exact_order": 38461482112
        }
      ],
      "certified_divisor": 38461482112,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        33,
        46,
        10000019
      ],
      "candidate_N": 9994184,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1980319,
          "y": 5346295,
          "exact_order": 2498546
        }
      ],
      "certified_divisor": 4997092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        33,
        46,
        100000007
      ],
      "candidate_N": 99985264,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 15772685,
          "y": 99359143,
          "exact_order": 49992632
        }
      ],
      "certified_divisor": 49992632,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        33,
        46,
        1000000007
      ],
      "candidate_N": 999942936,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 382461820,
          "y": 264232837,
          "exact_order": 83328578
        }
      ],
      "certified_divisor": 166657156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        33,
        46,
        10000000019
      ],
      "candidate_N": 10000130448,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 29825407,
          "y": 5571756170,
          "exact_order": 59524586
        }
      ],
      "certified_divisor": 119049172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        33,
        46,
        100000000003
      ],
      "candidate_N": 100000163540,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 16702726602,
          "y": 71260743823,
          "exact_order": 50000081770
        }
      ],
      "certified_divisor": 100000163540,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        33,
        46,
        1000000000039
      ],
      "candidate_N": 1000000688296,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 145376249859,
          "y": 358322920614,
          "exact_order": 125000086037
        }
      ],
      "certified_divisor": 500000344148,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        46,
        61,
        10000019
      ],
      "candidate_N": 10002692,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7184348,
          "y": 6287558,
          "exact_order": 5001346
        }
      ],
      "certified_divisor": 10002692,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        46,
        61,
        100000007
      ],
      "candidate_N": 99996072,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 19325712,
          "y": 97682802,
          "exact_order": 1063788
        }
      ],
      "certified_divisor": 1063788,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        46,
        61,
        1000000007
      ],
      "candidate_N": 999977260,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 998758067,
          "y": 348020924,
          "exact_order": 499988630
        }
      ],
      "certified_divisor": 999977260,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        46,
        61,
        10000000019
      ],
      "candidate_N": 9999824976,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9210187259,
          "y": 1724387466,
          "exact_order": 833318748
        }
      ],
      "certified_divisor": 833318748,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        46,
        61,
        100000000003
      ],
      "candidate_N": 99999539352,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 30245342847,
          "y": 25422455990,
          "exact_order": 49999769676
        }
      ],
      "certified_divisor": 49999769676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        46,
        61,
        1000000000039
      ],
      "candidate_N": 1000001079896,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 960570539426,
          "y": 659607972042,
          "exact_order": 250000269974
        }
      ],
      "certified_divisor": 500000539948,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        61,
        78,
        10000019
      ],
      "candidate_N": 9996448,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4774676,
          "y": 7092872,
          "exact_order": 4998224
        }
      ],
      "certified_divisor": 4998224,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        61,
        78,
        100000007
      ],
      "candidate_N": 100014516,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 48149917,
          "y": 21954867,
          "exact_order": 16669086
        }
      ],
      "certified_divisor": 33338172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        61,
        78,
        1000000007
      ],
      "candidate_N": 999983032,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 335598741,
          "y": 593993160,
          "exact_order": 124997879
        }
      ],
      "certified_divisor": 499991516,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        61,
        78,
        10000000019
      ],
      "candidate_N": 9999856056,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 952364032,
          "y": 9561507360,
          "exact_order": 1666642676
        }
      ],
      "certified_divisor": 1666642676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        61,
        78,
        100000000003
      ],
      "candidate_N": 99999519468,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90022445432,
          "y": 76217718764,
          "exact_order": 16666586578
        }
      ],
      "certified_divisor": 33333173156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        61,
        78,
        1000000000039
      ],
      "candidate_N": 1000001037352,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 352272581236,
          "y": 737236853730,
          "exact_order": 250000259338
        }
      ],
      "certified_divisor": 500000518676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        78,
        97,
        10000019
      ],
      "candidate_N": 10003704,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6731481,
          "y": 6157941,
          "exact_order": 833642
        }
      ],
      "certified_divisor": 1667284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        78,
        97,
        100000007
      ],
      "candidate_N": 99985100,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 31584570,
          "y": 85677550,
          "exact_order": 9998510
        }
      ],
      "certified_divisor": 19997020,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        78,
        97,
        1000000007
      ],
      "candidate_N": 999991440,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 338164395,
          "y": 552553817,
          "exact_order": 83332620
        }
      ],
      "certified_divisor": 83332620,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        78,
        97,
        10000000019
      ],
      "candidate_N": 10000140684,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9326554420,
          "y": 8878829009,
          "exact_order": 2500035171
        }
      ],
      "certified_divisor": 10000140684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        78,
        97,
        100000000003
      ],
      "candidate_N": 99999945200,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 72170607092,
          "y": 4481488965,
          "exact_order": 12499993150
        }
      ],
      "certified_divisor": 24999986300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        1,
        78,
        97,
        1000000000039
      ],
      "candidate_N": 1000000224000,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 98072098473,
          "y": 167289503855,
          "exact_order": 250000056000
        }
      ],
      "certified_divisor": 250000056000,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        3,
        11,
        10000019
      ],
      "candidate_N": 9995224,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 95039,
          "y": 6048193,
          "exact_order": 1249403
        }
      ],
      "certified_divisor": 4997612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        3,
        11,
        100000007
      ],
      "candidate_N": 99993584,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2332820,
          "y": 20775884,
          "exact_order": 49996792
        }
      ],
      "certified_divisor": 49996792,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        3,
        11,
        1000000007
      ],
      "candidate_N": 999985872,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 312145095,
          "y": 640707565,
          "exact_order": 166664312
        }
      ],
      "certified_divisor": 166664312,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        3,
        11,
        10000000019
      ],
      "candidate_N": 10000108120,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5686362016,
          "y": 6098094618,
          "exact_order": 5000054060
        }
      ],
      "certified_divisor": 5000054060,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        3,
        11,
        100000000003
      ],
      "candidate_N": 100000499356,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 69319050924,
          "y": 58028981592,
          "exact_order": 50000249678
        }
      ],
      "certified_divisor": 100000499356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        3,
        11,
        1000000000039
      ],
      "candidate_N": 1000000696372,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 128823503525,
          "y": 636359735924,
          "exact_order": 3649637578
        }
      ],
      "certified_divisor": 7299275156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        11,
        23,
        10000019
      ],
      "candidate_N": 10004432,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4848762,
          "y": 29004,
          "exact_order": 1250554
        }
      ],
      "certified_divisor": 2501108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        11,
        23,
        100000007
      ],
      "candidate_N": 99998184,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 53789582,
          "y": 42219366,
          "exact_order": 961521
        }
      ],
      "certified_divisor": 3846084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        11,
        23,
        1000000007
      ],
      "candidate_N": 1000013936,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 193677318,
          "y": 574185138,
          "exact_order": 250003484
        }
      ],
      "certified_divisor": 250003484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        11,
        23,
        10000000019
      ],
      "candidate_N": 10000077220,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8354426457,
          "y": 4572706667,
          "exact_order": 714291230
        }
      ],
      "certified_divisor": 1428582460,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        11,
        23,
        100000000003
      ],
      "candidate_N": 100000109088,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 31376494154,
          "y": 16975154438,
          "exact_order": 4545459504
        }
      ],
      "certified_divisor": 4545459504,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        11,
        23,
        1000000000039
      ],
      "candidate_N": 999999366264,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 523130654947,
          "y": 435082670533,
          "exact_order": 249999841566
        }
      ],
      "certified_divisor": 499999683132,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        23,
        39,
        10000019
      ],
      "candidate_N": 9998528,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9703365,
          "y": 3648154,
          "exact_order": 4999264
        }
      ],
      "certified_divisor": 4999264,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        23,
        39,
        100000007
      ],
      "candidate_N": 100003440,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 53566989,
          "y": 18386312,
          "exact_order": 50001720
        }
      ],
      "certified_divisor": 50001720,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        23,
        39,
        1000000007
      ],
      "candidate_N": 999990416,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 275431877,
          "y": 779887313,
          "exact_order": 499995208
        }
      ],
      "certified_divisor": 499995208,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        23,
        39,
        10000000019
      ],
      "candidate_N": 9999913596,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7248245993,
          "y": 9371079990,
          "exact_order": 2499978399
        }
      ],
      "certified_divisor": 9999913596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        23,
        39,
        100000000003
      ],
      "candidate_N": 100000346040,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6343612884,
          "y": 56258415148,
          "exact_order": 555557478
        }
      ],
      "certified_divisor": 1111114956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        23,
        39,
        1000000000039
      ],
      "candidate_N": 999998817156,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 437730553273,
          "y": 652882741717,
          "exact_order": 499999408578
        }
      ],
      "certified_divisor": 999998817156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        39,
        59,
        10000019
      ],
      "candidate_N": 9996036,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6084145,
          "y": 7077864,
          "exact_order": 2499009
        }
      ],
      "certified_divisor": 9996036,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        39,
        59,
        100000007
      ],
      "candidate_N": 99985584,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4637487,
          "y": 33548455,
          "exact_order": 49992792
        }
      ],
      "certified_divisor": 49992792,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        39,
        59,
        1000000007
      ],
      "candidate_N": 999967380,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 863260822,
          "y": 990463054,
          "exact_order": 499983690
        }
      ],
      "certified_divisor": 999967380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        39,
        59,
        10000000019
      ],
      "candidate_N": 9999962360,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2839204798,
          "y": 9614956360,
          "exact_order": 2499990590
        }
      ],
      "certified_divisor": 4999981180,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        39,
        59,
        100000000003
      ],
      "candidate_N": 99999484776,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 36351872789,
          "y": 42438736272,
          "exact_order": 24999871194
        }
      ],
      "certified_divisor": 49999742388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        39,
        59,
        1000000000039
      ],
      "candidate_N": 1000000469704,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 543868189323,
          "y": 813816791016,
          "exact_order": 250000117426
        }
      ],
      "certified_divisor": 500000234852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        59,
        83,
        10000019
      ],
      "candidate_N": 10001736,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7073473,
          "y": 6957338,
          "exact_order": 277826
        }
      ],
      "certified_divisor": 555652,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        59,
        83,
        100000007
      ],
      "candidate_N": 99992244,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 21293759,
          "y": 76297849,
          "exact_order": 49996122
        }
      ],
      "certified_divisor": 99992244,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        59,
        83,
        1000000007
      ],
      "candidate_N": 999969208,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 554550771,
          "y": 771968858,
          "exact_order": 249992302
        }
      ],
      "certified_divisor": 499984604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        59,
        83,
        10000000019
      ],
      "candidate_N": 10000095264,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6534998529,
          "y": 5366296463,
          "exact_order": 833341272
        }
      ],
      "certified_divisor": 833341272,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        59,
        83,
        100000000003
      ],
      "candidate_N": 99999576360,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 93314781308,
          "y": 88942958266,
          "exact_order": 2777766010
        }
      ],
      "certified_divisor": 5555532020,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        2,
        59,
        83,
        1000000000039
      ],
      "candidate_N": 1000000727388,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 64058585091,
          "y": 601101867340,
          "exact_order": 250000181847
        }
      ],
      "certified_divisor": 1000000727388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        11,
        26,
        10000019
      ],
      "candidate_N": 9997368,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9307465,
          "y": 7167629,
          "exact_order": 2499342
        }
      ],
      "certified_divisor": 4998684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        11,
        26,
        100000007
      ],
      "candidate_N": 99993240,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 19281828,
          "y": 2390628,
          "exact_order": 12499155
        }
      ],
      "certified_divisor": 49996620,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        11,
        26,
        1000000007
      ],
      "candidate_N": 1000003608,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 667933373,
          "y": 399902659,
          "exact_order": 250000902
        }
      ],
      "certified_divisor": 500001804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        11,
        26,
        10000000019
      ],
      "candidate_N": 10000131720,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4668547587,
          "y": 474392701,
          "exact_order": 2500032930
        }
      ],
      "certified_divisor": 5000065860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        11,
        26,
        100000000003
      ],
      "candidate_N": 99999844768,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8559654831,
          "y": 6724038409,
          "exact_order": 24999961192
        }
      ],
      "certified_divisor": 24999961192,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        11,
        26,
        1000000000039
      ],
      "candidate_N": 1000000926868,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 792587857609,
          "y": 165127458514,
          "exact_order": 500000463434
        }
      ],
      "certified_divisor": 1000000926868,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        26,
        47,
        10000019
      ],
      "candidate_N": 10000624,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 702624,
          "y": 6873893,
          "exact_order": 1250078
        }
      ],
      "certified_divisor": 2500156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        26,
        47,
        100000007
      ],
      "candidate_N": 100013552,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1399059,
          "y": 44855139,
          "exact_order": 50006776
        }
      ],
      "certified_divisor": 50006776,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        26,
        47,
        1000000007
      ],
      "candidate_N": 1000020588,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 91050101,
          "y": 787573090,
          "exact_order": 71430042
        }
      ],
      "certified_divisor": 142860084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        26,
        47,
        10000000019
      ],
      "candidate_N": 10000102956,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8914898750,
          "y": 8190977229,
          "exact_order": 833341913
        }
      ],
      "certified_divisor": 3333367652,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        26,
        47,
        100000000003
      ],
      "candidate_N": 99999983480,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78329553310,
          "y": 74355958799,
          "exact_order": 2499999587
        }
      ],
      "certified_divisor": 9999998348,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        26,
        47,
        1000000000039
      ],
      "candidate_N": 1000001760368,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 881312970106,
          "y": 524937712166,
          "exact_order": 500000880184
        }
      ],
      "certified_divisor": 500000880184,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        47,
        74,
        10000019
      ],
      "candidate_N": 9999608,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2628662,
          "y": 8886796,
          "exact_order": 4999804
        }
      ],
      "certified_divisor": 4999804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        47,
        74,
        100000007
      ],
      "candidate_N": 99996312,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 36927101,
          "y": 40418088,
          "exact_order": 1470534
        }
      ],
      "certified_divisor": 2941068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        47,
        74,
        1000000007
      ],
      "candidate_N": 999958056,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 289211109,
          "y": 508882903,
          "exact_order": 499979028
        }
      ],
      "certified_divisor": 499979028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        47,
        74,
        10000000019
      ],
      "candidate_N": 9999845464,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8197563147,
          "y": 4946498944,
          "exact_order": 1249980683
        }
      ],
      "certified_divisor": 4999922732,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        47,
        74,
        100000000003
      ],
      "candidate_N": 100000180024,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6349442695,
          "y": 86615673868,
          "exact_order": 25000045006
        }
      ],
      "certified_divisor": 50000090012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        3,
        47,
        74,
        1000000000039
      ],
      "candidate_N": 999998398584,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 564964503390,
          "y": 32892701643,
          "exact_order": 499999199292
        }
      ],
      "certified_divisor": 499999199292,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        13,
        37,
        10000019
      ],
      "candidate_N": 9998836,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1710754,
          "y": 5911726,
          "exact_order": 4999418
        }
      ],
      "certified_divisor": 9998836,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        13,
        37,
        100000007
      ],
      "candidate_N": 100011544,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 99777216,
          "y": 13795835,
          "exact_order": 12501443
        }
      ],
      "certified_divisor": 50005772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        13,
        37,
        1000000007
      ],
      "candidate_N": 999964040,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 269564842,
          "y": 478524727,
          "exact_order": 499982020
        }
      ],
      "certified_divisor": 499982020,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        13,
        37,
        10000000019
      ],
      "candidate_N": 9999917280,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4530142897,
          "y": 2387669009,
          "exact_order": 34721935
        }
      ],
      "certified_divisor": 138887740,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        13,
        37,
        100000000003
      ],
      "candidate_N": 100000301052,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 62603468155,
          "y": 90174539496,
          "exact_order": 50000150526
        }
      ],
      "certified_divisor": 100000301052,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        13,
        37,
        1000000000039
      ],
      "candidate_N": 1000001231712,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 146592735333,
          "y": 767098665180,
          "exact_order": 500000615856
        }
      ],
      "certified_divisor": 500000615856,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        37,
        73,
        10000019
      ],
      "candidate_N": 9994356,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6872398,
          "y": 1786951,
          "exact_order": 2498589
        }
      ],
      "certified_divisor": 9994356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        37,
        73,
        100000007
      ],
      "candidate_N": 100000792,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 97617218,
          "y": 40721809,
          "exact_order": 12500099
        }
      ],
      "certified_divisor": 50000396,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        37,
        73,
        1000000007
      ],
      "candidate_N": 999997048,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 729797090,
          "y": 535724839,
          "exact_order": 249999262
        }
      ],
      "certified_divisor": 499998524,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        37,
        73,
        10000000019
      ],
      "candidate_N": 9999861552,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1205809546,
          "y": 6856119599,
          "exact_order": 1666643592
        }
      ],
      "certified_divisor": 1666643592,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        37,
        73,
        100000000003
      ],
      "candidate_N": 100000355716,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 57039274039,
          "y": 34417135275,
          "exact_order": 50000177858
        }
      ],
      "certified_divisor": 100000355716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        6,
        37,
        73,
        1000000000039
      ],
      "candidate_N": 1000000767712,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 634415138483,
          "y": 530488069304,
          "exact_order": 125000095964
        }
      ],
      "certified_divisor": 125000095964,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        23,
        66,
        10000019
      ],
      "candidate_N": 10002300,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3918901,
          "y": 5328209,
          "exact_order": 1000230
        }
      ],
      "certified_divisor": 2000460,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        23,
        66,
        100000007
      ],
      "candidate_N": 99986736,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 69390674,
          "y": 60173328,
          "exact_order": 49993368
        }
      ],
      "certified_divisor": 49993368,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        23,
        66,
        1000000007
      ],
      "candidate_N": 1000029016,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 79816417,
          "y": 193608186,
          "exact_order": 250007254
        }
      ],
      "certified_divisor": 500014508,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        23,
        66,
        10000000019
      ],
      "candidate_N": 9999847416,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3457684230,
          "y": 5911007179,
          "exact_order": 4999923708
        }
      ],
      "certified_divisor": 4999923708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        23,
        66,
        100000000003
      ],
      "candidate_N": 100000173152,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 96633926719,
          "y": 2730312230,
          "exact_order": 25000043288
        }
      ],
      "certified_divisor": 25000043288,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        23,
        66,
        1000000000039
      ],
      "candidate_N": 999999167880,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 602238924346,
          "y": 243093403317,
          "exact_order": 33333305596
        }
      ],
      "certified_divisor": 33333305596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        26,
        71,
        10000019
      ],
      "candidate_N": 10001832,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5246509,
          "y": 1664311,
          "exact_order": 833486
        }
      ],
      "certified_divisor": 1666972,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        26,
        71,
        100000007
      ],
      "candidate_N": 99984408,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8461583,
          "y": 18025047,
          "exact_order": 24996102
        }
      ],
      "certified_divisor": 49992204,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        26,
        71,
        1000000007
      ],
      "candidate_N": 999959128,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 931000231,
          "y": 101249569,
          "exact_order": 499979564
        }
      ],
      "certified_divisor": 499979564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        26,
        71,
        10000000019
      ],
      "candidate_N": 10000017696,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5131311970,
          "y": 9814063573,
          "exact_order": 1666669616
        }
      ],
      "certified_divisor": 1666669616,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        26,
        71,
        100000000003
      ],
      "candidate_N": 100000412636,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 76847007633,
          "y": 6603968621,
          "exact_order": 50000206318
        }
      ],
      "certified_divisor": 100000412636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        11,
        26,
        71,
        1000000000039
      ],
      "candidate_N": 1000000254708,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 46301445450,
          "y": 953824701925,
          "exact_order": 500000127354
        }
      ],
      "certified_divisor": 1000000254708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        22,
        69,
        10000019
      ],
      "candidate_N": 10002168,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8083390,
          "y": 7218976,
          "exact_order": 5001084
        }
      ],
      "certified_divisor": 5001084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        22,
        69,
        100000007
      ],
      "candidate_N": 100006672,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 28543465,
          "y": 46973898,
          "exact_order": 6250417
        }
      ],
      "certified_divisor": 25001668,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        22,
        69,
        1000000007
      ],
      "candidate_N": 1000016640,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 468139180,
          "y": 568037978,
          "exact_order": 500008320
        }
      ],
      "certified_divisor": 500008320,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        22,
        69,
        10000000019
      ],
      "candidate_N": 10000089616,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6338614694,
          "y": 4428929865,
          "exact_order": 1250011202
        }
      ],
      "certified_divisor": 2500022404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        22,
        69,
        100000000003
      ],
      "candidate_N": 100000450260,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 44056185877,
          "y": 45371470002,
          "exact_order": 5555580570
        }
      ],
      "certified_divisor": 11111161140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        22,
        69,
        1000000000039
      ],
      "candidate_N": 1000000324272,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 577715551839,
          "y": 785792567217,
          "exact_order": 500000162136
        }
      ],
      "certified_divisor": 500000162136,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        37,
        94,
        10000019
      ],
      "candidate_N": 10004808,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1612728,
          "y": 1515863,
          "exact_order": 5002404
        }
      ],
      "certified_divisor": 5002404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        37,
        94,
        100000007
      ],
      "candidate_N": 99992004,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 75054191,
          "y": 10400633,
          "exact_order": 7142286
        }
      ],
      "certified_divisor": 14284572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        37,
        94,
        1000000007
      ],
      "candidate_N": 999987000,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 902516287,
          "y": 627852695,
          "exact_order": 499993500
        }
      ],
      "certified_divisor": 499993500,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        37,
        94,
        10000000019
      ],
      "candidate_N": 10000031664,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6670327829,
          "y": 6252712186,
          "exact_order": 65789682
        }
      ],
      "certified_divisor": 131579364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        37,
        94,
        100000000003
      ],
      "candidate_N": 99999389216,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84619291212,
          "y": 89669196240,
          "exact_order": 3124980913
        }
      ],
      "certified_divisor": 12499923652,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        3,
        13,
        37,
        94,
        1000000000039
      ],
      "candidate_N": 1000001748712,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 509594352976,
          "y": 65230922340,
          "exact_order": 500000874356
        }
      ],
      "certified_divisor": 500000874356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        4,
        11,
        10000019
      ],
      "candidate_N": 9997896,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8893667,
          "y": 2919362,
          "exact_order": 4998948
        }
      ],
      "certified_divisor": 4998948,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        4,
        11,
        100000007
      ],
      "candidate_N": 99983240,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 34324512,
          "y": 89054281,
          "exact_order": 9998324
        }
      ],
      "certified_divisor": 9998324,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        4,
        11,
        1000000007
      ],
      "candidate_N": 1000054484,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 757433619,
          "y": 439510425,
          "exact_order": 500027242
        }
      ],
      "certified_divisor": 1000054484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        4,
        11,
        10000000019
      ],
      "candidate_N": 10000074832,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1243768544,
          "y": 6484544169,
          "exact_order": 5000037416
        }
      ],
      "certified_divisor": 5000037416,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        4,
        11,
        100000000003
      ],
      "candidate_N": 100000028556,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77997242898,
          "y": 56202027081,
          "exact_order": 25000007139
        }
      ],
      "certified_divisor": 100000028556,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        4,
        11,
        1000000000039
      ],
      "candidate_N": 999998738600,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 254232303429,
          "y": 333436063675,
          "exact_order": 124999842325
        }
      ],
      "certified_divisor": 499999369300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        20,
        10000019
      ],
      "candidate_N": 10005520,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9786927,
          "y": 9470777,
          "exact_order": 5002760
        }
      ],
      "certified_divisor": 5002760,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        20,
        100000007
      ],
      "candidate_N": 99988548,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 57630200,
          "y": 70027223,
          "exact_order": 16664758
        }
      ],
      "certified_divisor": 33329516,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        20,
        1000000007
      ],
      "candidate_N": 1000014156,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 512323175,
          "y": 44939977,
          "exact_order": 250003539
        }
      ],
      "certified_divisor": 1000014156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        20,
        10000000019
      ],
      "candidate_N": 9999967120,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1515647327,
          "y": 5778112590,
          "exact_order": 294116680
        }
      ],
      "certified_divisor": 294116680,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        20,
        100000000003
      ],
      "candidate_N": 99999700600,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 87534230366,
          "y": 30087863266,
          "exact_order": 49999850300
        }
      ],
      "certified_divisor": 49999850300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        20,
        1000000000039
      ],
      "candidate_N": 999999917376,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 871290150444,
          "y": 906131171946,
          "exact_order": 166666652896
        }
      ],
      "certified_divisor": 166666652896,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        76,
        10000019
      ],
      "candidate_N": 10001680,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5106937,
          "y": 5225577,
          "exact_order": 625105
        }
      ],
      "certified_divisor": 2500420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        76,
        100000007
      ],
      "candidate_N": 99994496,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 10255875,
          "y": 29503231,
          "exact_order": 24998624
        }
      ],
      "certified_divisor": 24998624,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        76,
        1000000007
      ],
      "candidate_N": 1000014624,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 643534378,
          "y": 765178510,
          "exact_order": 125001828
        }
      ],
      "certified_divisor": 125001828,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        76,
        10000000019
      ],
      "candidate_N": 9999903484,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6559425534,
          "y": 7684676181,
          "exact_order": 4999951742
        }
      ],
      "certified_divisor": 9999903484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        76,
        100000000003
      ],
      "candidate_N": 99999781040,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90293080046,
          "y": 93393777849,
          "exact_order": 6249986315
        }
      ],
      "certified_divisor": 24999945260,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        11,
        76,
        1000000000039
      ],
      "candidate_N": 1000001264052,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 462569773882,
          "y": 366044619818,
          "exact_order": 166666877342
        }
      ],
      "certified_divisor": 333333754684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        20,
        31,
        10000019
      ],
      "candidate_N": 9998936,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 396191,
          "y": 262035,
          "exact_order": 1249867
        }
      ],
      "certified_divisor": 4999468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        20,
        31,
        100000007
      ],
      "candidate_N": 99994440,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 40859975,
          "y": 83934541,
          "exact_order": 12499305
        }
      ],
      "certified_divisor": 49997220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        20,
        31,
        1000000007
      ],
      "candidate_N": 1000048824,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 434259852,
          "y": 857667299,
          "exact_order": 250012206
        }
      ],
      "certified_divisor": 500024412,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        20,
        31,
        10000000019
      ],
      "candidate_N": 9999951064,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4761387623,
          "y": 7392149688,
          "exact_order": 4999975532
        }
      ],
      "certified_divisor": 4999975532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        20,
        31,
        100000000003
      ],
      "candidate_N": 100000010680,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 88545723001,
          "y": 56888041300,
          "exact_order": 25000002670
        }
      ],
      "certified_divisor": 50000005340,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        20,
        31,
        1000000000039
      ],
      "candidate_N": 999999157420,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 418996948951,
          "y": 714982889655,
          "exact_order": 499999578710
        }
      ],
      "certified_divisor": 999999157420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        31,
        44,
        10000019
      ],
      "candidate_N": 9998576,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5775376,
          "y": 6493299,
          "exact_order": 4999288
        }
      ],
      "certified_divisor": 4999288,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        31,
        44,
        100000007
      ],
      "candidate_N": 99989224,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 74241544,
          "y": 78676438,
          "exact_order": 24997306
        }
      ],
      "certified_divisor": 49994612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        31,
        44,
        1000000007
      ],
      "candidate_N": 999988404,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 167168114,
          "y": 169912110,
          "exact_order": 499994202
        }
      ],
      "certified_divisor": 999988404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        31,
        44,
        10000000019
      ],
      "candidate_N": 9999948160,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2031176799,
          "y": 8619603554,
          "exact_order": 2499987040
        }
      ],
      "certified_divisor": 2499987040,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        31,
        44,
        100000000003
      ],
      "candidate_N": 99999826772,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82083306617,
          "y": 86483161325,
          "exact_order": 49999913386
        }
      ],
      "certified_divisor": 99999826772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        31,
        44,
        1000000000039
      ],
      "candidate_N": 999999613064,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 525839109807,
          "y": 367381033193,
          "exact_order": 499999806532
        }
      ],
      "certified_divisor": 499999806532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        44,
        59,
        10000019
      ],
      "candidate_N": 10002056,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5917532,
          "y": 2698468,
          "exact_order": 2500514
        }
      ],
      "certified_divisor": 5001028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        44,
        59,
        100000007
      ],
      "candidate_N": 99989592,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 15822830,
          "y": 51321636,
          "exact_order": 49994796
        }
      ],
      "certified_divisor": 49994796,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        44,
        59,
        1000000007
      ],
      "candidate_N": 999966536,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 133243573,
          "y": 39717260,
          "exact_order": 499983268
        }
      ],
      "certified_divisor": 499983268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        44,
        59,
        10000000019
      ],
      "candidate_N": 9999908960,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2079106985,
          "y": 75629769,
          "exact_order": 4999954480
        }
      ],
      "certified_divisor": 4999954480,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        44,
        59,
        100000000003
      ],
      "candidate_N": 100000607568,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 41326267694,
          "y": 94125193687,
          "exact_order": 12500075946
        }
      ],
      "certified_divisor": 25000151892,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        44,
        59,
        1000000000039
      ],
      "candidate_N": 999999296700,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 813380041804,
          "y": 421197657314,
          "exact_order": 499999648350
        }
      ],
      "certified_divisor": 999999296700,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        59,
        76,
        10000019
      ],
      "candidate_N": 10004556,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8027508,
          "y": 6460353,
          "exact_order": 5002278
        }
      ],
      "certified_divisor": 10004556,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        59,
        76,
        100000007
      ],
      "candidate_N": 99993600,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 47617014,
          "y": 29860824,
          "exact_order": 4999680
        }
      ],
      "certified_divisor": 4999680,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        59,
        76,
        1000000007
      ],
      "candidate_N": 1000011116,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 855104979,
          "y": 638619394,
          "exact_order": 500005558
        }
      ],
      "certified_divisor": 1000011116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        59,
        76,
        10000000019
      ],
      "candidate_N": 10000134112,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3666334800,
          "y": 9061042894,
          "exact_order": 5000067056
        }
      ],
      "certified_divisor": 5000067056,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        59,
        76,
        100000000003
      ],
      "candidate_N": 100000055640,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 59602173771,
          "y": 67862125786,
          "exact_order": 1666667594
        }
      ],
      "certified_divisor": 3333335188,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        59,
        76,
        1000000000039
      ],
      "candidate_N": 999999687860,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 320964161523,
          "y": 681768019708,
          "exact_order": 499999843930
        }
      ],
      "certified_divisor": 999999687860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        76,
        95,
        10000019
      ],
      "candidate_N": 9999192,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9093378,
          "y": 299379,
          "exact_order": 94332
        }
      ],
      "certified_divisor": 94332,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        76,
        95,
        100000007
      ],
      "candidate_N": 100008512,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 67006114,
          "y": 97701904,
          "exact_order": 25002128
        }
      ],
      "certified_divisor": 25002128,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        76,
        95,
        1000000007
      ],
      "candidate_N": 999971696,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 455561347,
          "y": 494215681,
          "exact_order": 499985848
        }
      ],
      "certified_divisor": 499985848,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        76,
        95,
        10000000019
      ],
      "candidate_N": 9999889252,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4983580876,
          "y": 2100691702,
          "exact_order": 4999944626
        }
      ],
      "certified_divisor": 9999889252,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        76,
        95,
        100000000003
      ],
      "candidate_N": 99999566920,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78820031852,
          "y": 42471163516,
          "exact_order": 4545434860
        }
      ],
      "certified_divisor": 4545434860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        1,
        76,
        95,
        1000000000039
      ],
      "candidate_N": 999999810024,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 831250343090,
          "y": 265450666736,
          "exact_order": 249999952506
        }
      ],
      "certified_divisor": 499999905012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        10,
        22,
        10000019
      ],
      "candidate_N": 9999256,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5125165,
          "y": 8985750,
          "exact_order": 2499814
        }
      ],
      "certified_divisor": 4999628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        10,
        22,
        100000007
      ],
      "candidate_N": 99986568,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 47967290,
          "y": 46910817,
          "exact_order": 35684
        }
      ],
      "certified_divisor": 35684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        10,
        22,
        1000000007
      ],
      "candidate_N": 999945728,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 248452578,
          "y": 805114531,
          "exact_order": 249986432
        }
      ],
      "certified_divisor": 249986432,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        10,
        22,
        10000000019
      ],
      "candidate_N": 10000103952,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2979392314,
          "y": 6495089473,
          "exact_order": 2500025988
        }
      ],
      "certified_divisor": 2500025988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        10,
        22,
        100000000003
      ],
      "candidate_N": 99999607884,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 59468922682,
          "y": 82388686044,
          "exact_order": 49999803942
        }
      ],
      "certified_divisor": 99999607884,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        10,
        22,
        1000000000039
      ],
      "candidate_N": 1000000352320,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 18883167535,
          "y": 339077106520,
          "exact_order": 500000176160
        }
      ],
      "certified_divisor": 500000176160,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        22,
        38,
        10000019
      ],
      "candidate_N": 9998344,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5339440,
          "y": 6033952,
          "exact_order": 2499586
        }
      ],
      "certified_divisor": 4999172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        22,
        38,
        100000007
      ],
      "candidate_N": 100000440,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 55614002,
          "y": 88338879,
          "exact_order": 50000220
        }
      ],
      "certified_divisor": 50000220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        22,
        38,
        1000000007
      ],
      "candidate_N": 1000010568,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 173941523,
          "y": 708430429,
          "exact_order": 500005284
        }
      ],
      "certified_divisor": 500005284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        22,
        38,
        10000000019
      ],
      "candidate_N": 9999870888,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9774077932,
          "y": 4327029230,
          "exact_order": 4999935444
        }
      ],
      "certified_divisor": 4999935444,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        22,
        38,
        100000000003
      ],
      "candidate_N": 100000047608,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 39608689053,
          "y": 8058135693,
          "exact_order": 50000023804
        }
      ],
      "certified_divisor": 50000023804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        22,
        38,
        1000000000039
      ],
      "candidate_N": 999998448184,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 653094899169,
          "y": 631299906944,
          "exact_order": 249999612046
        }
      ],
      "certified_divisor": 499999224092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        38,
        58,
        10000019
      ],
      "candidate_N": 10005600,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2893166,
          "y": 4165850,
          "exact_order": 45480
        }
      ],
      "certified_divisor": 45480,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        38,
        58,
        100000007
      ],
      "candidate_N": 100006756,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 40039789,
          "y": 40140063,
          "exact_order": 50003378
        }
      ],
      "certified_divisor": 100006756,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        38,
        58,
        1000000007
      ],
      "candidate_N": 999991160,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 558630690,
          "y": 116472184,
          "exact_order": 249997790
        }
      ],
      "certified_divisor": 499995580,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        38,
        58,
        10000000019
      ],
      "candidate_N": 9999894564,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4840734541,
          "y": 6052637791,
          "exact_order": 4999947282
        }
      ],
      "certified_divisor": 9999894564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        38,
        58,
        100000000003
      ],
      "candidate_N": 99999729856,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 43431175045,
          "y": 37145557993,
          "exact_order": 49999864928
        }
      ],
      "certified_divisor": 49999864928,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        38,
        58,
        1000000000039
      ],
      "candidate_N": 1000000197864,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 394959560841,
          "y": 163859939883,
          "exact_order": 166666699644
        }
      ],
      "certified_divisor": 166666699644,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        58,
        82,
        10000019
      ],
      "candidate_N": 9999024,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1808286,
          "y": 5941424,
          "exact_order": 2499756
        }
      ],
      "certified_divisor": 2499756,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        58,
        82,
        100000007
      ],
      "candidate_N": 100005240,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 62077078,
          "y": 65954851,
          "exact_order": 5000262
        }
      ],
      "certified_divisor": 10000524,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        58,
        82,
        1000000007
      ],
      "candidate_N": 1000051080,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 854278367,
          "y": 226275962,
          "exact_order": 41668795
        }
      ],
      "certified_divisor": 166675180,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        58,
        82,
        10000000019
      ],
      "candidate_N": 9999993320,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7806282667,
          "y": 2576959528,
          "exact_order": 4999996660
        }
      ],
      "certified_divisor": 4999996660,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        58,
        82,
        100000000003
      ],
      "candidate_N": 99999672744,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81563946334,
          "y": 16056770429,
          "exact_order": 8333306062
        }
      ],
      "certified_divisor": 16666612124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        2,
        58,
        82,
        1000000000039
      ],
      "candidate_N": 999999390872,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 26658574279,
          "y": 998640349412,
          "exact_order": 249999847718
        }
      ],
      "certified_divisor": 499999695436,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        5,
        19,
        10000019
      ],
      "candidate_N": 9995288,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7617774,
          "y": 1265393,
          "exact_order": 2498822
        }
      ],
      "certified_divisor": 4997644,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        5,
        19,
        100000007
      ],
      "candidate_N": 99985180,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 72355346,
          "y": 40466503,
          "exact_order": 49992590
        }
      ],
      "certified_divisor": 99985180,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        5,
        19,
        1000000007
      ],
      "candidate_N": 999970312,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 898219697,
          "y": 849424947,
          "exact_order": 499985156
        }
      ],
      "certified_divisor": 499985156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        5,
        19,
        10000000019
      ],
      "candidate_N": 9999898008,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3387890989,
          "y": 4302048606,
          "exact_order": 2499974502
        }
      ],
      "certified_divisor": 4999949004,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        5,
        19,
        100000000003
      ],
      "candidate_N": 99999811824,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 59399403223,
          "y": 69382087065,
          "exact_order": 6249988239
        }
      ],
      "certified_divisor": 24999952956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        5,
        19,
        1000000000039
      ],
      "candidate_N": 999999645876,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 508941582270,
          "y": 715329793117,
          "exact_order": 45454529358
        }
      ],
      "certified_divisor": 90909058716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        11,
        29,
        10000019
      ],
      "candidate_N": 9998028,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8242761,
          "y": 7191071,
          "exact_order": 4999014
        }
      ],
      "certified_divisor": 9998028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        11,
        29,
        100000007
      ],
      "candidate_N": 100010584,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 50948552,
          "y": 14488344,
          "exact_order": 12501323
        }
      ],
      "certified_divisor": 50005292,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        11,
        29,
        1000000007
      ],
      "candidate_N": 1000033024,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 349857933,
          "y": 836214072,
          "exact_order": 500016512
        }
      ],
      "certified_divisor": 500016512,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        11,
        29,
        10000000019
      ],
      "candidate_N": 9999843376,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1957019250,
          "y": 2999021581,
          "exact_order": 1249980422
        }
      ],
      "certified_divisor": 2499960844,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        11,
        29,
        100000000003
      ],
      "candidate_N": 99999955300,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 93541585097,
          "y": 81863172658,
          "exact_order": 49999977650
        }
      ],
      "certified_divisor": 99999955300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        11,
        29,
        1000000000039
      ],
      "candidate_N": 999998370624,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 505420990024,
          "y": 473226957917,
          "exact_order": 249999592656
        }
      ],
      "certified_divisor": 249999592656,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        19,
        41,
        10000019
      ],
      "candidate_N": 9999648,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2847986,
          "y": 5715937,
          "exact_order": 833304
        }
      ],
      "certified_divisor": 833304,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        19,
        41,
        100000007
      ],
      "candidate_N": 100010552,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 13718267,
          "y": 45591478,
          "exact_order": 25002638
        }
      ],
      "certified_divisor": 50005276,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        19,
        41,
        1000000007
      ],
      "candidate_N": 999943064,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 495219041,
          "y": 312157015,
          "exact_order": 499971532
        }
      ],
      "certified_divisor": 499971532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        19,
        41,
        10000000019
      ],
      "candidate_N": 9999984192,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 806044412,
          "y": 2910908460,
          "exact_order": 416666008
        }
      ],
      "certified_divisor": 416666008,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        19,
        41,
        100000000003
      ],
      "candidate_N": 99999683028,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 88073834096,
          "y": 72089996429,
          "exact_order": 16666613838
        }
      ],
      "certified_divisor": 33333227676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        19,
        41,
        1000000000039
      ],
      "candidate_N": 999999264712,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 107451786642,
          "y": 275788431642,
          "exact_order": 124999908089
        }
      ],
      "certified_divisor": 499999632356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        29,
        55,
        10000019
      ],
      "candidate_N": 9995584,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 609713,
          "y": 3324030,
          "exact_order": 4997792
        }
      ],
      "certified_divisor": 4997792,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        29,
        55,
        100000007
      ],
      "candidate_N": 100002024,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84649376,
          "y": 73980517,
          "exact_order": 25000506
        }
      ],
      "certified_divisor": 50001012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        29,
        55,
        1000000007
      ],
      "candidate_N": 1000042472,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 30207678,
          "y": 136402637,
          "exact_order": 250010618
        }
      ],
      "certified_divisor": 500021236,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        29,
        55,
        10000000019
      ],
      "candidate_N": 10000154332,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2793548873,
          "y": 7248210910,
          "exact_order": 2500038583
        }
      ],
      "certified_divisor": 10000154332,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        29,
        55,
        100000000003
      ],
      "candidate_N": 99999379808,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82232978229,
          "y": 55841161111,
          "exact_order": 49999689904
        }
      ],
      "certified_divisor": 49999689904,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        29,
        55,
        1000000000039
      ],
      "candidate_N": 999999593188,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 641980819246,
          "y": 928391554984,
          "exact_order": 249999898297
        }
      ],
      "certified_divisor": 999999593188,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        41,
        71,
        10000019
      ],
      "candidate_N": 10003968,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3743347,
          "y": 9758915,
          "exact_order": 5001984
        }
      ],
      "certified_divisor": 5001984,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        41,
        71,
        100000007
      ],
      "candidate_N": 100000180,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 48759392,
          "y": 49626414,
          "exact_order": 3571435
        }
      ],
      "certified_divisor": 14285740,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        41,
        71,
        1000000007
      ],
      "candidate_N": 1000029816,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 780469951,
          "y": 335695105,
          "exact_order": 166671636
        }
      ],
      "certified_divisor": 166671636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        41,
        71,
        10000000019
      ],
      "candidate_N": 9999801640,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5344698192,
          "y": 5850070831,
          "exact_order": 999980164
        }
      ],
      "certified_divisor": 999980164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        41,
        71,
        100000000003
      ],
      "candidate_N": 99999922448,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 88591916351,
          "y": 52085968445,
          "exact_order": 6249995153
        }
      ],
      "certified_divisor": 24999980612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        41,
        71,
        1000000000039
      ],
      "candidate_N": 999999249436,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 960118745687,
          "y": 794741693699,
          "exact_order": 499999624718
        }
      ],
      "certified_divisor": 999999249436,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        55,
        89,
        10000019
      ],
      "candidate_N": 10005632,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5202128,
          "y": 5873112,
          "exact_order": 5002816
        }
      ],
      "certified_divisor": 5002816,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        55,
        89,
        100000007
      ],
      "candidate_N": 99994216,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 72619200,
          "y": 25812359,
          "exact_order": 24998554
        }
      ],
      "certified_divisor": 49997108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        55,
        89,
        1000000007
      ],
      "candidate_N": 1000025824,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 719323506,
          "y": 876442434,
          "exact_order": 500012912
        }
      ],
      "certified_divisor": 500012912,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        55,
        89,
        10000000019
      ],
      "candidate_N": 10000035552,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5635020371,
          "y": 6100518005,
          "exact_order": 1666672592
        }
      ],
      "certified_divisor": 1666672592,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        55,
        89,
        100000000003
      ],
      "candidate_N": 100000023000,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81296457584,
          "y": 52059743814,
          "exact_order": 25000005750
        }
      ],
      "certified_divisor": 50000011500,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        4,
        55,
        89,
        1000000000039
      ],
      "candidate_N": 1000000217448,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 917063311547,
          "y": 686634697730,
          "exact_order": 250000054362
        }
      ],
      "certified_divisor": 500000108724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        19,
        44,
        10000019
      ],
      "candidate_N": 9995096,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6447577,
          "y": 7615670,
          "exact_order": 2498774
        }
      ],
      "certified_divisor": 4997548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        19,
        44,
        100000007
      ],
      "candidate_N": 99998328,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 34139340,
          "y": 14229475,
          "exact_order": 24999582
        }
      ],
      "certified_divisor": 49999164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        19,
        44,
        1000000007
      ],
      "candidate_N": 1000002136,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 374238708,
          "y": 953407731,
          "exact_order": 125000267
        }
      ],
      "certified_divisor": 500001068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        19,
        44,
        10000000019
      ],
      "candidate_N": 10000027656,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2122865708,
          "y": 5923453501,
          "exact_order": 2500006914
        }
      ],
      "certified_divisor": 5000013828,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        19,
        44,
        100000000003
      ],
      "candidate_N": 99999805488,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 57646081683,
          "y": 65432421756,
          "exact_order": 49999902744
        }
      ],
      "certified_divisor": 49999902744,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        19,
        44,
        1000000000039
      ],
      "candidate_N": 999998375148,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 316471653536,
          "y": 427390122854,
          "exact_order": 55555465286
        }
      ],
      "certified_divisor": 111110930572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        44,
        79,
        10000019
      ],
      "candidate_N": 9995184,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6921664,
          "y": 5527382,
          "exact_order": 2498796
        }
      ],
      "certified_divisor": 2498796,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        44,
        79,
        100000007
      ],
      "candidate_N": 100010808,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 21893442,
          "y": 14535308,
          "exact_order": 25002702
        }
      ],
      "certified_divisor": 50005404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        44,
        79,
        1000000007
      ],
      "candidate_N": 999986328,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 743358558,
          "y": 658543986,
          "exact_order": 166664388
        }
      ],
      "certified_divisor": 166664388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        44,
        79,
        10000000019
      ],
      "candidate_N": 9999832048,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7304027317,
          "y": 2721858020,
          "exact_order": 4999916024
        }
      ],
      "certified_divisor": 4999916024,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        44,
        79,
        100000000003
      ],
      "candidate_N": 99999646308,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77306073466,
          "y": 38145470645,
          "exact_order": 1851845302
        }
      ],
      "certified_divisor": 3703690604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        5,
        44,
        79,
        1000000000039
      ],
      "candidate_N": 999998771520,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 898156044146,
          "y": 482133863284,
          "exact_order": 166666461920
        }
      ],
      "certified_divisor": 166666461920,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        10,
        22,
        62,
        10000019
      ],
      "candidate_N": 9996380,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1777399,
          "y": 9995086,
          "exact_order": 4998190
        }
      ],
      "certified_divisor": 9996380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        10,
        22,
        62,
        100000007
      ],
      "candidate_N": 99999072,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 43263736,
          "y": 52682850,
          "exact_order": 49999536
        }
      ],
      "certified_divisor": 49999536,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        10,
        22,
        62,
        1000000007
      ],
      "candidate_N": 999979980,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 591728675,
          "y": 294583215,
          "exact_order": 99997998
        }
      ],
      "certified_divisor": 199995996,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        10,
        22,
        62,
        10000000019
      ],
      "candidate_N": 9999816504,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9377700796,
          "y": 6738402110,
          "exact_order": 4999908252
        }
      ],
      "certified_divisor": 4999908252,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        10,
        22,
        62,
        100000000003
      ],
      "candidate_N": 100000244536,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 26176193655,
          "y": 20736422826,
          "exact_order": 50000122268
        }
      ],
      "certified_divisor": 50000122268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        10,
        22,
        62,
        1000000000039
      ],
      "candidate_N": 1000000132480,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 541126202334,
          "y": 567956055472,
          "exact_order": 500000066240
        }
      ],
      "certified_divisor": 500000066240,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        20,
        61,
        10000019
      ],
      "candidate_N": 9995772,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7261695,
          "y": 291099,
          "exact_order": 1665962
        }
      ],
      "certified_divisor": 3331924,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        20,
        61,
        100000007
      ],
      "candidate_N": 100001264,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 96935970,
          "y": 90293720,
          "exact_order": 12500158
        }
      ],
      "certified_divisor": 25000316,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        20,
        61,
        1000000007
      ],
      "candidate_N": 999967392,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 104274696,
          "y": 71589203,
          "exact_order": 249991848
        }
      ],
      "certified_divisor": 249991848,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        20,
        61,
        10000000019
      ],
      "candidate_N": 10000029632,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9418694077,
          "y": 322352405,
          "exact_order": 5000014816
        }
      ],
      "certified_divisor": 5000014816,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        20,
        61,
        100000000003
      ],
      "candidate_N": 100000207940,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78305028555,
          "y": 66098001376,
          "exact_order": 10000020794
        }
      ],
      "certified_divisor": 20000041588,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        20,
        61,
        1000000000039
      ],
      "candidate_N": 999999855400,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 816905746394,
          "y": 292742734374,
          "exact_order": 499999927700
        }
      ],
      "certified_divisor": 499999927700,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        29,
        76,
        10000019
      ],
      "candidate_N": 9995108,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4547597,
          "y": 4682582,
          "exact_order": 4997554
        }
      ],
      "certified_divisor": 9995108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        29,
        76,
        100000007
      ],
      "candidate_N": 99982796,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 67033446,
          "y": 41564233,
          "exact_order": 49991398
        }
      ],
      "certified_divisor": 99982796,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        29,
        76,
        1000000007
      ],
      "candidate_N": 1000009092,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 936577921,
          "y": 677901255,
          "exact_order": 166668182
        }
      ],
      "certified_divisor": 333336364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        29,
        76,
        10000000019
      ],
      "candidate_N": 10000028984,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1801072391,
          "y": 8611684510,
          "exact_order": 5000014492
        }
      ],
      "certified_divisor": 5000014492,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        29,
        76,
        100000000003
      ],
      "candidate_N": 99999574656,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82391921860,
          "y": 45535947695,
          "exact_order": 16666595776
        }
      ],
      "certified_divisor": 16666595776,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        5,
        11,
        29,
        76,
        1000000000039
      ],
      "candidate_N": 999998594096,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 931019934914,
          "y": 337971795175,
          "exact_order": 499999297048
        }
      ],
      "certified_divisor": 499999297048,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        8,
        17,
        10000019
      ],
      "candidate_N": 9999852,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2983131,
          "y": 67616,
          "exact_order": 2499963
        }
      ],
      "certified_divisor": 9999852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        8,
        17,
        100000007
      ],
      "candidate_N": 100006880,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 99410698,
          "y": 3405310,
          "exact_order": 12500860
        }
      ],
      "certified_divisor": 12500860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        8,
        17,
        1000000007
      ],
      "candidate_N": 999979976,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 953797813,
          "y": 96358189,
          "exact_order": 249994994
        }
      ],
      "certified_divisor": 499989988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        8,
        17,
        10000000019
      ],
      "candidate_N": 9999809320,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6869817157,
          "y": 2667103902,
          "exact_order": 4999904660
        }
      ],
      "certified_divisor": 4999904660,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        8,
        17,
        100000000003
      ],
      "candidate_N": 99999894276,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 95701811061,
          "y": 39579362858,
          "exact_order": 16666649046
        }
      ],
      "certified_divisor": 33333298092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        8,
        17,
        1000000000039
      ],
      "candidate_N": 999999512376,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 117692715687,
          "y": 606245916280,
          "exact_order": 124999939047
        }
      ],
      "certified_divisor": 499999756188,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        17,
        28,
        10000019
      ],
      "candidate_N": 10000368,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1053397,
          "y": 6292451,
          "exact_order": 1666728
        }
      ],
      "certified_divisor": 1666728,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        17,
        28,
        100000007
      ],
      "candidate_N": 100000344,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 88241559,
          "y": 46050540,
          "exact_order": 50000172
        }
      ],
      "certified_divisor": 50000172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        17,
        28,
        1000000007
      ],
      "candidate_N": 1000043220,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 370417896,
          "y": 68671931,
          "exact_order": 7246690
        }
      ],
      "certified_divisor": 14493380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        17,
        28,
        10000000019
      ],
      "candidate_N": 10000072620,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6008028334,
          "y": 4805556612,
          "exact_order": 1000007262
        }
      ],
      "certified_divisor": 2000014524,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        17,
        28,
        100000000003
      ],
      "candidate_N": 100000146888,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 74302938769,
          "y": 38803962863,
          "exact_order": 1388890929
        }
      ],
      "certified_divisor": 5555563716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        17,
        28,
        1000000000039
      ],
      "candidate_N": 1000001448004,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 886073655306,
          "y": 445496194289,
          "exact_order": 19230797077
        }
      ],
      "certified_divisor": 76923188308,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        28,
        41,
        10000019
      ],
      "candidate_N": 9999144,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3536358,
          "y": 9869746,
          "exact_order": 833262
        }
      ],
      "certified_divisor": 1666524,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        28,
        41,
        100000007
      ],
      "candidate_N": 100007104,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4704647,
          "y": 87403123,
          "exact_order": 50003552
        }
      ],
      "certified_divisor": 50003552,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        28,
        41,
        1000000007
      ],
      "candidate_N": 1000022592,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 575228880,
          "y": 251098647,
          "exact_order": 166670432
        }
      ],
      "certified_divisor": 166670432,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        28,
        41,
        10000000019
      ],
      "candidate_N": 10000038912,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7602846649,
          "y": 3559734139,
          "exact_order": 28735744
        }
      ],
      "certified_divisor": 28735744,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        28,
        41,
        100000000003
      ],
      "candidate_N": 100000271824,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 36244118699,
          "y": 62627757139,
          "exact_order": 50000135912
        }
      ],
      "certified_divisor": 50000135912,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        28,
        41,
        1000000000039
      ],
      "candidate_N": 999998886008,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 960469056163,
          "y": 432073274379,
          "exact_order": 499999443004
        }
      ],
      "certified_divisor": 499999443004,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        41,
        56,
        10000019
      ],
      "candidate_N": 9999800,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3806002,
          "y": 9341127,
          "exact_order": 999980
        }
      ],
      "certified_divisor": 999980,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        41,
        56,
        100000007
      ],
      "candidate_N": 99992976,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 57537444,
          "y": 91144185,
          "exact_order": 49996488
        }
      ],
      "certified_divisor": 49996488,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        41,
        56,
        1000000007
      ],
      "candidate_N": 1000030548,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 634092483,
          "y": 413873640,
          "exact_order": 45455934
        }
      ],
      "certified_divisor": 90911868,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        41,
        56,
        10000000019
      ],
      "candidate_N": 10000102936,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 712997157,
          "y": 5720554499,
          "exact_order": 5000051468
        }
      ],
      "certified_divisor": 5000051468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        41,
        56,
        100000000003
      ],
      "candidate_N": 99999705312,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81179499233,
          "y": 13498861887,
          "exact_order": 3124990791
        }
      ],
      "certified_divisor": 12499963164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        41,
        56,
        1000000000039
      ],
      "candidate_N": 1000001365912,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 394197215513,
          "y": 243102004114,
          "exact_order": 250000341478
        }
      ],
      "certified_divisor": 500000682956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        56,
        73,
        10000019
      ],
      "candidate_N": 9996000,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7779545,
          "y": 4023581,
          "exact_order": 1666000
        }
      ],
      "certified_divisor": 1666000,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        56,
        73,
        100000007
      ],
      "candidate_N": 100002024,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 22561787,
          "y": 5049701,
          "exact_order": 25000506
        }
      ],
      "certified_divisor": 50001012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        56,
        73,
        1000000007
      ],
      "candidate_N": 1000013360,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 518409451,
          "y": 576253139,
          "exact_order": 500006680
        }
      ],
      "certified_divisor": 500006680,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        56,
        73,
        10000000019
      ],
      "candidate_N": 9999956376,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 563445315,
          "y": 4154329837,
          "exact_order": 833329698
        }
      ],
      "certified_divisor": 1666659396,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        56,
        73,
        100000000003
      ],
      "candidate_N": 100000270656,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 80673559320,
          "y": 83827776335,
          "exact_order": 5555570592
        }
      ],
      "certified_divisor": 5555570592,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        56,
        73,
        1000000000039
      ],
      "candidate_N": 999998578792,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 136868255966,
          "y": 98005094839,
          "exact_order": 249999644698
        }
      ],
      "certified_divisor": 499999289396,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        73,
        92,
        10000019
      ],
      "candidate_N": 9996360,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7721009,
          "y": 8756000,
          "exact_order": 1666060
        }
      ],
      "certified_divisor": 1666060,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        73,
        92,
        100000007
      ],
      "candidate_N": 100000536,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 85372236,
          "y": 81876559,
          "exact_order": 50000268
        }
      ],
      "certified_divisor": 50000268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        73,
        92,
        1000000007
      ],
      "candidate_N": 999995292,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 210306701,
          "y": 474584753,
          "exact_order": 499997646
        }
      ],
      "certified_divisor": 999995292,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        73,
        92,
        10000000019
      ],
      "candidate_N": 10000164512,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4772678970,
          "y": 3083211033,
          "exact_order": 2500041128
        }
      ],
      "certified_divisor": 2500041128,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        73,
        92,
        100000000003
      ],
      "candidate_N": 100000368000,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 96223819250,
          "y": 3591534194,
          "exact_order": 16666728000
        }
      ],
      "certified_divisor": 16666728000,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        1,
        73,
        92,
        1000000000039
      ],
      "candidate_N": 1000001466232,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 867762492885,
          "y": 614496505028,
          "exact_order": 250000366558
        }
      ],
      "certified_divisor": 500000733116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        4,
        14,
        10000019
      ],
      "candidate_N": 9999720,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7175942,
          "y": 1145720,
          "exact_order": 2499930
        }
      ],
      "certified_divisor": 4999860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        4,
        14,
        100000007
      ],
      "candidate_N": 99996396,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82609854,
          "y": 60871083,
          "exact_order": 49998198
        }
      ],
      "certified_divisor": 99996396,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        4,
        14,
        1000000007
      ],
      "candidate_N": 999958616,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 116843122,
          "y": 91915201,
          "exact_order": 499979308
        }
      ],
      "certified_divisor": 499979308,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        4,
        14,
        10000000019
      ],
      "candidate_N": 10000167952,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1124213490,
          "y": 9660375826,
          "exact_order": 1250020994
        }
      ],
      "certified_divisor": 2500041988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        4,
        14,
        100000000003
      ],
      "candidate_N": 100000316640,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 14242738424,
          "y": 70923625552,
          "exact_order": 25000079160
        }
      ],
      "certified_divisor": 25000079160,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        4,
        14,
        1000000000039
      ],
      "candidate_N": 1000001130596,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 284103931867,
          "y": 676991033913,
          "exact_order": 250000282649
        }
      ],
      "certified_divisor": 1000001130596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        14,
        28,
        10000019
      ],
      "candidate_N": 9995568,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1705746,
          "y": 9467024,
          "exact_order": 4997784
        }
      ],
      "certified_divisor": 4997784,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        14,
        28,
        100000007
      ],
      "candidate_N": 100005080,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 73827509,
          "y": 97644876,
          "exact_order": 12500635
        }
      ],
      "certified_divisor": 50002540,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        14,
        28,
        1000000007
      ],
      "candidate_N": 999992124,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 642938856,
          "y": 709937845,
          "exact_order": 499996062
        }
      ],
      "certified_divisor": 999992124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        14,
        28,
        10000000019
      ],
      "candidate_N": 9999939408,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3785971471,
          "y": 9897406039,
          "exact_order": 208332071
        }
      ],
      "certified_divisor": 833328284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        14,
        28,
        100000000003
      ],
      "candidate_N": 100000151184,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 70357819841,
          "y": 68560191860,
          "exact_order": 12500018898
        }
      ],
      "certified_divisor": 25000037796,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        14,
        28,
        1000000000039
      ],
      "candidate_N": 999999396744,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 537958465394,
          "y": 187319644386,
          "exact_order": 499999698372
        }
      ],
      "certified_divisor": 499999698372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        28,
        46,
        10000019
      ],
      "candidate_N": 9995748,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9356080,
          "y": 2802257,
          "exact_order": 1665958
        }
      ],
      "certified_divisor": 3331916,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        28,
        46,
        100000007
      ],
      "candidate_N": 99999872,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 50525439,
          "y": 48553239,
          "exact_order": 12499984
        }
      ],
      "certified_divisor": 12499984,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        28,
        46,
        1000000007
      ],
      "candidate_N": 999952432,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 251172371,
          "y": 61558832,
          "exact_order": 249988108
        }
      ],
      "certified_divisor": 249988108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        28,
        46,
        10000000019
      ],
      "candidate_N": 10000060560,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9036819164,
          "y": 4316440683,
          "exact_order": 1250007570
        }
      ],
      "certified_divisor": 2500015140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        28,
        46,
        100000000003
      ],
      "candidate_N": 100000019316,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 20898450780,
          "y": 50594857255,
          "exact_order": 50000009658
        }
      ],
      "certified_divisor": 100000019316,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        28,
        46,
        1000000000039
      ],
      "candidate_N": 1000001161256,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 266054685028,
          "y": 268898796956,
          "exact_order": 250000290314
        }
      ],
      "certified_divisor": 500000580628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        46,
        68,
        10000019
      ],
      "candidate_N": 10000368,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5660994,
          "y": 6195629,
          "exact_order": 178578
        }
      ],
      "certified_divisor": 357156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        46,
        68,
        100000007
      ],
      "candidate_N": 99985656,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 25267696,
          "y": 82067876,
          "exact_order": 16664276
        }
      ],
      "certified_divisor": 16664276,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        46,
        68,
        1000000007
      ],
      "candidate_N": 1000052808,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 53021081,
          "y": 786658602,
          "exact_order": 41668867
        }
      ],
      "certified_divisor": 166675468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        46,
        68,
        10000000019
      ],
      "candidate_N": 9999876900,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9540401612,
          "y": 4383482954,
          "exact_order": 1666646150
        }
      ],
      "certified_divisor": 3333292300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        46,
        68,
        100000000003
      ],
      "candidate_N": 99999868216,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78979569177,
          "y": 22709401182,
          "exact_order": 24999967054
        }
      ],
      "certified_divisor": 49999934108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        46,
        68,
        1000000000039
      ],
      "candidate_N": 999998309072,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 294574087563,
          "y": 503475473953,
          "exact_order": 249999577268
        }
      ],
      "certified_divisor": 249999577268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        68,
        94,
        10000019
      ],
      "candidate_N": 10005608,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5663197,
          "y": 6145060,
          "exact_order": 2501402
        }
      ],
      "certified_divisor": 5002804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        68,
        94,
        100000007
      ],
      "candidate_N": 100017864,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 47463999,
          "y": 5643097,
          "exact_order": 50008932
        }
      ],
      "certified_divisor": 50008932,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        68,
        94,
        1000000007
      ],
      "candidate_N": 1000004876,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 24296617,
          "y": 223929576,
          "exact_order": 38461726
        }
      ],
      "certified_divisor": 76923452,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        68,
        94,
        10000000019
      ],
      "candidate_N": 9999962760,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4714891247,
          "y": 7032014390,
          "exact_order": 2499990690
        }
      ],
      "certified_divisor": 4999981380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        68,
        94,
        100000000003
      ],
      "candidate_N": 99999533624,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 54875455425,
          "y": 10631040709,
          "exact_order": 24999883406
        }
      ],
      "certified_divisor": 49999766812,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        2,
        68,
        94,
        1000000000039
      ],
      "candidate_N": 1000000006532,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 384202427796,
          "y": 633917620516,
          "exact_order": 250000001633
        }
      ],
      "certified_divisor": 1000000006532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        7,
        23,
        10000019
      ],
      "candidate_N": 9997924,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2463963,
          "y": 2860678,
          "exact_order": 4998962
        }
      ],
      "certified_divisor": 9997924,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        7,
        23,
        100000007
      ],
      "candidate_N": 100004088,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 83250437,
          "y": 53871171,
          "exact_order": 50002044
        }
      ],
      "certified_divisor": 50002044,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        7,
        23,
        1000000007
      ],
      "candidate_N": 999958360,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 826579278,
          "y": 276217514,
          "exact_order": 499979180
        }
      ],
      "certified_divisor": 499979180,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        7,
        23,
        10000000019
      ],
      "candidate_N": 10000151112,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5866213720,
          "y": 3504345969,
          "exact_order": 5000075556
        }
      ],
      "certified_divisor": 5000075556,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        7,
        23,
        100000000003
      ],
      "candidate_N": 99999950392,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 91288619604,
          "y": 35797853628,
          "exact_order": 49999975196
        }
      ],
      "certified_divisor": 49999975196,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        7,
        23,
        1000000000039
      ],
      "candidate_N": 1000001016680,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 197067001121,
          "y": 422487780889,
          "exact_order": 500000508340
        }
      ],
      "certified_divisor": 500000508340,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        14,
        34,
        10000019
      ],
      "candidate_N": 10001648,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6031046,
          "y": 8383414,
          "exact_order": 5000824
        }
      ],
      "certified_divisor": 5000824,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        14,
        34,
        100000007
      ],
      "candidate_N": 99994760,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 85022610,
          "y": 4985542,
          "exact_order": 24998690
        }
      ],
      "certified_divisor": 49997380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        14,
        34,
        1000000007
      ],
      "candidate_N": 999975128,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 872188772,
          "y": 636544190,
          "exact_order": 499987564
        }
      ],
      "certified_divisor": 499987564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        14,
        34,
        10000000019
      ],
      "candidate_N": 10000051956,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1192936081,
          "y": 5901335014,
          "exact_order": 1666675326
        }
      ],
      "certified_divisor": 3333350652,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        14,
        34,
        100000000003
      ],
      "candidate_N": 99999678520,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 30355918186,
          "y": 87800820672,
          "exact_order": 24999919630
        }
      ],
      "certified_divisor": 49999839260,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        14,
        34,
        1000000000039
      ],
      "candidate_N": 999998870388,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 601850180757,
          "y": 114588686548,
          "exact_order": 249999717597
        }
      ],
      "certified_divisor": 999998870388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        23,
        47,
        10000019
      ],
      "candidate_N": 9997360,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9252212,
          "y": 1599082,
          "exact_order": 4998680
        }
      ],
      "certified_divisor": 4998680,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        23,
        47,
        100000007
      ],
      "candidate_N": 100008552,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 60748290,
          "y": 58802682,
          "exact_order": 8334046
        }
      ],
      "certified_divisor": 16668092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        23,
        47,
        1000000007
      ],
      "candidate_N": 1000035932,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 172329661,
          "y": 508548314,
          "exact_order": 250008983
        }
      ],
      "certified_divisor": 1000035932,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        23,
        47,
        10000000019
      ],
      "candidate_N": 10000055472,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4392291745,
          "y": 167912270,
          "exact_order": 5000027736
        }
      ],
      "certified_divisor": 5000027736,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        23,
        47,
        100000000003
      ],
      "candidate_N": 99999942588,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84686862101,
          "y": 68977572756,
          "exact_order": 8333328549
        }
      ],
      "certified_divisor": 33333314196,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        23,
        47,
        1000000000039
      ],
      "candidate_N": 999998594036,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 901999963008,
          "y": 246760155139,
          "exact_order": 499999297018
        }
      ],
      "certified_divisor": 999998594036,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        34,
        62,
        10000019
      ],
      "candidate_N": 9997448,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8851607,
          "y": 2456359,
          "exact_order": 2499362
        }
      ],
      "certified_divisor": 4998724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        34,
        62,
        100000007
      ],
      "candidate_N": 99989460,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 857120,
          "y": 91904103,
          "exact_order": 9998946
        }
      ],
      "certified_divisor": 19997892,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        34,
        62,
        1000000007
      ],
      "candidate_N": 1000022416,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90020481,
          "y": 490075537,
          "exact_order": 250005604
        }
      ],
      "certified_divisor": 250005604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        34,
        62,
        10000000019
      ],
      "candidate_N": 10000026696,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1933188973,
          "y": 2894150727,
          "exact_order": 2500006674
        }
      ],
      "certified_divisor": 5000013348,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        34,
        62,
        100000000003
      ],
      "candidate_N": 99999902520,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1930852013,
          "y": 37460292002,
          "exact_order": 16666650420
        }
      ],
      "certified_divisor": 16666650420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        34,
        62,
        1000000000039
      ],
      "candidate_N": 1000001967432,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 721300690047,
          "y": 211454300254,
          "exact_order": 83333497286
        }
      ],
      "certified_divisor": 166666994572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        47,
        79,
        10000019
      ],
      "candidate_N": 9998632,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3107133,
          "y": 1548867,
          "exact_order": 2499658
        }
      ],
      "certified_divisor": 4999316,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        47,
        79,
        100000007
      ],
      "candidate_N": 99985800,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 16833001,
          "y": 54680720,
          "exact_order": 16664300
        }
      ],
      "certified_divisor": 16664300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        47,
        79,
        1000000007
      ],
      "candidate_N": 999995556,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 446333622,
          "y": 653373768,
          "exact_order": 499997778
        }
      ],
      "certified_divisor": 999995556,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        47,
        79,
        10000000019
      ],
      "candidate_N": 10000052248,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2145993047,
          "y": 490556223,
          "exact_order": 1250006531
        }
      ],
      "certified_divisor": 5000026124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        47,
        79,
        100000000003
      ],
      "candidate_N": 99999768548,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90848846291,
          "y": 65014088072,
          "exact_order": 49999884274
        }
      ],
      "certified_divisor": 99999768548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        47,
        79,
        1000000000039
      ],
      "candidate_N": 999998742320,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 206096763171,
          "y": 813036071568,
          "exact_order": 499999371160
        }
      ],
      "certified_divisor": 499999371160,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        62,
        98,
        10000019
      ],
      "candidate_N": 9999264,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1796725,
          "y": 8408560,
          "exact_order": 1666544
        }
      ],
      "certified_divisor": 1666544,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        62,
        98,
        100000007
      ],
      "candidate_N": 100005312,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 38053962,
          "y": 1187173,
          "exact_order": 12500664
        }
      ],
      "certified_divisor": 12500664,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        62,
        98,
        1000000007
      ],
      "candidate_N": 999967340,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 856739602,
          "y": 42793564,
          "exact_order": 99996734
        }
      ],
      "certified_divisor": 199993468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        62,
        98,
        10000000019
      ],
      "candidate_N": 10000065624,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1037643851,
          "y": 7741305756,
          "exact_order": 5000032812
        }
      ],
      "certified_divisor": 5000032812,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        62,
        98,
        100000000003
      ],
      "candidate_N": 99999656708,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 60809786619,
          "y": 74971697189,
          "exact_order": 49999828354
        }
      ],
      "certified_divisor": 99999656708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        4,
        62,
        98,
        1000000000039
      ],
      "candidate_N": 1000001315404,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 760625476633,
          "y": 699661697781,
          "exact_order": 500000657702
        }
      ],
      "certified_divisor": 1000001315404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        8,
        31,
        10000019
      ],
      "candidate_N": 10001012,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 268729,
          "y": 8785051,
          "exact_order": 2500253
        }
      ],
      "certified_divisor": 10001012,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        8,
        31,
        100000007
      ],
      "candidate_N": 99998728,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6135784,
          "y": 52824022,
          "exact_order": 24999682
        }
      ],
      "certified_divisor": 49999364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        8,
        31,
        1000000007
      ],
      "candidate_N": 1000019232,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 610360600,
          "y": 648084810,
          "exact_order": 83334936
        }
      ],
      "certified_divisor": 83334936,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        8,
        31,
        10000000019
      ],
      "candidate_N": 10000106568,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3610594433,
          "y": 7807619152,
          "exact_order": 555561476
        }
      ],
      "certified_divisor": 555561476,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        8,
        31,
        100000000003
      ],
      "candidate_N": 99999928412,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 38047686914,
          "y": 90587130978,
          "exact_order": 49999964206
        }
      ],
      "certified_divisor": 99999928412,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        8,
        31,
        1000000000039
      ],
      "candidate_N": 1000000798168,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 938848996591,
          "y": 764093009153,
          "exact_order": 125000099771
        }
      ],
      "certified_divisor": 500000399084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        23,
        56,
        10000019
      ],
      "candidate_N": 9996712,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5374672,
          "y": 1659298,
          "exact_order": 2499178
        }
      ],
      "certified_divisor": 4998356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        23,
        56,
        100000007
      ],
      "candidate_N": 99995952,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 40108222,
          "y": 9298487,
          "exact_order": 49997976
        }
      ],
      "certified_divisor": 49997976,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        23,
        56,
        1000000007
      ],
      "candidate_N": 1000011636,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 855729806,
          "y": 683289907,
          "exact_order": 500005818
        }
      ],
      "certified_divisor": 1000011636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        23,
        56,
        10000000019
      ],
      "candidate_N": 9999931988,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6438963807,
          "y": 7073147431,
          "exact_order": 4999965994
        }
      ],
      "certified_divisor": 9999931988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        23,
        56,
        100000000003
      ],
      "candidate_N": 100000438308,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 38971832717,
          "y": 49570571153,
          "exact_order": 16666739718
        }
      ],
      "certified_divisor": 33333479436,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        23,
        56,
        1000000000039
      ],
      "candidate_N": 1000000249792,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 741385639098,
          "y": 652913867555,
          "exact_order": 500000124896
        }
      ],
      "certified_divisor": 500000124896,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        31,
        68,
        10000019
      ],
      "candidate_N": 9997980,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8001134,
          "y": 3400028,
          "exact_order": 4998990
        }
      ],
      "certified_divisor": 9997980,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        31,
        68,
        100000007
      ],
      "candidate_N": 99980832,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 63989678,
          "y": 25558674,
          "exact_order": 12497604
        }
      ],
      "certified_divisor": 12497604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        31,
        68,
        1000000007
      ],
      "candidate_N": 1000035660,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 664795033,
          "y": 121177150,
          "exact_order": 500017830
        }
      ],
      "certified_divisor": 1000035660,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        31,
        68,
        10000000019
      ],
      "candidate_N": 9999898136,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6150369276,
          "y": 9224687251,
          "exact_order": 2499974534
        }
      ],
      "certified_divisor": 4999949068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        31,
        68,
        100000000003
      ],
      "candidate_N": 99999835896,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 11349336586,
          "y": 31790748625,
          "exact_order": 49999917948
        }
      ],
      "certified_divisor": 49999917948,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        7,
        31,
        68,
        1000000000039
      ],
      "candidate_N": 1000000289704,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 714735825233,
          "y": 51695650568,
          "exact_order": 38461549604
        }
      ],
      "certified_divisor": 38461549604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        17,
        49,
        10000019
      ],
      "candidate_N": 9999812,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 10775,
          "y": 7778588,
          "exact_order": 4999906
        }
      ],
      "certified_divisor": 9999812,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        17,
        49,
        100000007
      ],
      "candidate_N": 99987180,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 75644602,
          "y": 78810616,
          "exact_order": 49993590
        }
      ],
      "certified_divisor": 99987180,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        17,
        49,
        1000000007
      ],
      "candidate_N": 999956312,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 817454545,
          "y": 633658010,
          "exact_order": 124994539
        }
      ],
      "certified_divisor": 499978156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        17,
        49,
        10000000019
      ],
      "candidate_N": 10000032864,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9664298414,
          "y": 6104021180,
          "exact_order": 1666672144
        }
      ],
      "certified_divisor": 1666672144,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        17,
        49,
        100000000003
      ],
      "candidate_N": 99999838584,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82160772442,
          "y": 45956443139,
          "exact_order": 16666639764
        }
      ],
      "certified_divisor": 16666639764,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        17,
        49,
        1000000000039
      ],
      "candidate_N": 999998334096,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 399413467314,
          "y": 465232293800,
          "exact_order": 249999583524
        }
      ],
      "certified_divisor": 249999583524,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        31,
        71,
        10000019
      ],
      "candidate_N": 9998280,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7985813,
          "y": 3126761,
          "exact_order": 1249785
        }
      ],
      "certified_divisor": 4999140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        31,
        71,
        100000007
      ],
      "candidate_N": 99991016,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 15581821,
          "y": 31732959,
          "exact_order": 24997754
        }
      ],
      "certified_divisor": 49995508,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        31,
        71,
        1000000007
      ],
      "candidate_N": 999952920,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 649451921,
          "y": 199995946,
          "exact_order": 14705190
        }
      ],
      "certified_divisor": 29410380,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        31,
        71,
        10000000019
      ],
      "candidate_N": 10000131484,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6844507201,
          "y": 3431291641,
          "exact_order": 2500032871
        }
      ],
      "certified_divisor": 10000131484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        31,
        71,
        100000000003
      ],
      "candidate_N": 100000007856,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 10212445645,
          "y": 18011119762,
          "exact_order": 5555555992
        }
      ],
      "certified_divisor": 5555555992,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        31,
        71,
        1000000000039
      ],
      "candidate_N": 999998231176,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3877534847,
          "y": 740157753154,
          "exact_order": 249999557794
        }
      ],
      "certified_divisor": 499999115588,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        49,
        97,
        10000019
      ],
      "candidate_N": 10000640,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8190504,
          "y": 66307,
          "exact_order": 1250080
        }
      ],
      "certified_divisor": 1250080,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        49,
        97,
        100000007
      ],
      "candidate_N": 99994332,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3164725,
          "y": 93552759,
          "exact_order": 8332861
        }
      ],
      "certified_divisor": 33331444,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        49,
        97,
        1000000007
      ],
      "candidate_N": 1000046508,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 880847712,
          "y": 693153580,
          "exact_order": 13514142
        }
      ],
      "certified_divisor": 27028284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        49,
        97,
        10000000019
      ],
      "candidate_N": 10000057188,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6272576678,
          "y": 2901260669,
          "exact_order": 227274027
        }
      ],
      "certified_divisor": 909096108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        49,
        97,
        100000000003
      ],
      "candidate_N": 99999497360,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 50326341900,
          "y": 63835536991,
          "exact_order": 12499937170
        }
      ],
      "certified_divisor": 24999874340,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        8,
        49,
        97,
        1000000000039
      ],
      "candidate_N": 999999763120,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 979816290323,
          "y": 562831525689,
          "exact_order": 499999881560
        }
      ],
      "certified_divisor": 499999881560,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        28,
        82,
        10000019
      ],
      "candidate_N": 10001364,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9500691,
          "y": 1064400,
          "exact_order": 1666894
        }
      ],
      "certified_divisor": 3333788,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        28,
        82,
        100000007
      ],
      "candidate_N": 99991140,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 39353166,
          "y": 19190028,
          "exact_order": 49995570
        }
      ],
      "certified_divisor": 99991140,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        28,
        82,
        1000000007
      ],
      "candidate_N": 999943608,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 17046432,
          "y": 272110347,
          "exact_order": 499971804
        }
      ],
      "certified_divisor": 499971804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        28,
        82,
        10000000019
      ],
      "candidate_N": 9999864784,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1427147856,
          "y": 2809362218,
          "exact_order": 714276056
        }
      ],
      "certified_divisor": 714276056,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        28,
        82,
        100000000003
      ],
      "candidate_N": 99999763496,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 80992582407,
          "y": 84223003846,
          "exact_order": 49999881748
        }
      ],
      "certified_divisor": 49999881748,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        28,
        82,
        1000000000039
      ],
      "candidate_N": 999998353776,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 228568397891,
          "y": 469259298993,
          "exact_order": 124999794222
        }
      ],
      "certified_divisor": 249999588444,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        34,
        92,
        10000019
      ],
      "candidate_N": 9994128,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1859921,
          "y": 8799281,
          "exact_order": 4997064
        }
      ],
      "certified_divisor": 4997064,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        34,
        92,
        100000007
      ],
      "candidate_N": 99985068,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7212638,
          "y": 6198415,
          "exact_order": 2631186
        }
      ],
      "certified_divisor": 5262372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        34,
        92,
        1000000007
      ],
      "candidate_N": 999968960,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 631043857,
          "y": 34556207,
          "exact_order": 499984480
        }
      ],
      "certified_divisor": 499984480,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        34,
        92,
        10000000019
      ],
      "candidate_N": 10000033732,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7159732591,
          "y": 6346999442,
          "exact_order": 5000016866
        }
      ],
      "certified_divisor": 10000033732,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        34,
        92,
        100000000003
      ],
      "candidate_N": 99999763968,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 46404217429,
          "y": 26278782986,
          "exact_order": 12499970496
        }
      ],
      "certified_divisor": 12499970496,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        14,
        34,
        92,
        1000000000039
      ],
      "candidate_N": 999999999544,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 806523084934,
          "y": 396925705726,
          "exact_order": 249999999886
        }
      ],
      "certified_divisor": 499999999772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        17,
        28,
        89,
        10000019
      ],
      "candidate_N": 10002696,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 528472,
          "y": 4234013,
          "exact_order": 2500674
        }
      ],
      "certified_divisor": 5001348,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        17,
        28,
        89,
        100000007
      ],
      "candidate_N": 99985784,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 28893510,
          "y": 76307139,
          "exact_order": 1086802
        }
      ],
      "certified_divisor": 2173604,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        17,
        28,
        89,
        1000000007
      ],
      "candidate_N": 1000044068,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 893010102,
          "y": 796575739,
          "exact_order": 500022034
        }
      ],
      "certified_divisor": 1000044068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        17,
        28,
        89,
        10000000019
      ],
      "candidate_N": 10000118692,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8635270840,
          "y": 925485458,
          "exact_order": 294121138
        }
      ],
      "certified_divisor": 588242276,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        17,
        28,
        89,
        100000000003
      ],
      "candidate_N": 99999973912,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 55150414658,
          "y": 49528125138,
          "exact_order": 24999993478
        }
      ],
      "certified_divisor": 49999986956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        8,
        17,
        28,
        89,
        1000000000039
      ],
      "candidate_N": 999999921560,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 12215467713,
          "y": 352350926333,
          "exact_order": 249999980390
        }
      ],
      "certified_divisor": 499999960780,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        4,
        13,
        10000019
      ],
      "candidate_N": 9996776,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5913370,
          "y": 5317894,
          "exact_order": 4998388
        }
      ],
      "certified_divisor": 4998388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        4,
        13,
        100000007
      ],
      "candidate_N": 99998800,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 93896769,
          "y": 18582741,
          "exact_order": 4999940
        }
      ],
      "certified_divisor": 4999940,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        4,
        13,
        1000000007
      ],
      "candidate_N": 999937272,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 122927503,
          "y": 998680944,
          "exact_order": 249984318
        }
      ],
      "certified_divisor": 499968636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        4,
        13,
        10000000019
      ],
      "candidate_N": 9999902088,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7683969010,
          "y": 9933032771,
          "exact_order": 4999951044
        }
      ],
      "certified_divisor": 4999951044,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        4,
        13,
        100000000003
      ],
      "candidate_N": 100000243244,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78009860518,
          "y": 70168840859,
          "exact_order": 50000121622
        }
      ],
      "certified_divisor": 100000243244,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        4,
        13,
        1000000000039
      ],
      "candidate_N": 999998879904,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 685765552137,
          "y": 129546149352,
          "exact_order": 166666479984
        }
      ],
      "certified_divisor": 166666479984,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        24,
        10000019
      ],
      "candidate_N": 9998672,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1630086,
          "y": 5967571,
          "exact_order": 4999336
        }
      ],
      "certified_divisor": 4999336,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        24,
        100000007
      ],
      "candidate_N": 100018764,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 98199393,
          "y": 44848979,
          "exact_order": 50009382
        }
      ],
      "certified_divisor": 100018764,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        24,
        1000000007
      ],
      "candidate_N": 1000030264,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 861155688,
          "y": 239926563,
          "exact_order": 250007566
        }
      ],
      "certified_divisor": 500015132,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        24,
        10000000019
      ],
      "candidate_N": 10000148656,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7227994466,
          "y": 1352846336,
          "exact_order": 2500037164
        }
      ],
      "certified_divisor": 2500037164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        24,
        100000000003
      ],
      "candidate_N": 100000586528,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 63947716411,
          "y": 16303513210,
          "exact_order": 50000293264
        }
      ],
      "certified_divisor": 50000293264,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        24,
        1000000000039
      ],
      "candidate_N": 1000001366284,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 953455783143,
          "y": 240870302480,
          "exact_order": 500000683142
        }
      ],
      "certified_divisor": 1000001366284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        88,
        10000019
      ],
      "candidate_N": 10003080,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5291547,
          "y": 7761004,
          "exact_order": 500154
        }
      ],
      "certified_divisor": 1000308,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        88,
        100000007
      ],
      "candidate_N": 100016084,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 11409116,
          "y": 45583237,
          "exact_order": 50008042
        }
      ],
      "certified_divisor": 100016084,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        88,
        1000000007
      ],
      "candidate_N": 1000005172,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 230716266,
          "y": 773554689,
          "exact_order": 500002586
        }
      ],
      "certified_divisor": 1000005172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        88,
        10000000019
      ],
      "candidate_N": 9999921000,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4434431311,
          "y": 7613994856,
          "exact_order": 4999960500
        }
      ],
      "certified_divisor": 4999960500,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        88,
        100000000003
      ],
      "candidate_N": 100000405968,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81142317361,
          "y": 22133205973,
          "exact_order": 8333367164
        }
      ],
      "certified_divisor": 8333367164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        13,
        88,
        1000000000039
      ],
      "candidate_N": 1000000349256,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 654479097862,
          "y": 520738517275,
          "exact_order": 166666724876
        }
      ],
      "certified_divisor": 166666724876,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        24,
        37,
        10000019
      ],
      "candidate_N": 10001432,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7844450,
          "y": 2011116,
          "exact_order": 5000716
        }
      ],
      "certified_divisor": 5000716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        24,
        37,
        100000007
      ],
      "candidate_N": 100008000,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 93904505,
          "y": 96725856,
          "exact_order": 8334000
        }
      ],
      "certified_divisor": 8334000,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        24,
        37,
        1000000007
      ],
      "candidate_N": 1000013928,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 151688848,
          "y": 629139224,
          "exact_order": 41667247
        }
      ],
      "certified_divisor": 166668988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        24,
        37,
        10000000019
      ],
      "candidate_N": 9999934548,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6156530024,
          "y": 5322314638,
          "exact_order": 2499983637
        }
      ],
      "certified_divisor": 9999934548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        24,
        37,
        100000000003
      ],
      "candidate_N": 99999989896,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 88412062614,
          "y": 83710794944,
          "exact_order": 24999997474
        }
      ],
      "certified_divisor": 49999994948,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        24,
        37,
        1000000000039
      ],
      "candidate_N": 1000001250360,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 828261371606,
          "y": 622685381902,
          "exact_order": 166666875060
        }
      ],
      "certified_divisor": 166666875060,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        37,
        52,
        10000019
      ],
      "candidate_N": 10002528,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1960191,
          "y": 7289159,
          "exact_order": 61744
        }
      ],
      "certified_divisor": 61744,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        37,
        52,
        100000007
      ],
      "candidate_N": 99982512,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 41028570,
          "y": 8591935,
          "exact_order": 24995628
        }
      ],
      "certified_divisor": 24995628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        37,
        52,
        1000000007
      ],
      "candidate_N": 1000019428,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 582210260,
          "y": 964819492,
          "exact_order": 500009714
        }
      ],
      "certified_divisor": 1000019428,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        37,
        52,
        10000000019
      ],
      "candidate_N": 9999974884,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2006238753,
          "y": 5074445083,
          "exact_order": 4999987442
        }
      ],
      "certified_divisor": 9999974884,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        37,
        52,
        100000000003
      ],
      "candidate_N": 100000009544,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 63165540971,
          "y": 62183358007,
          "exact_order": 12500001193
        }
      ],
      "certified_divisor": 50000004772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        37,
        52,
        1000000000039
      ],
      "candidate_N": 999999818816,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 651647715235,
          "y": 525515466120,
          "exact_order": 499999909408
        }
      ],
      "certified_divisor": 499999909408,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        52,
        69,
        10000019
      ],
      "candidate_N": 9999328,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8115482,
          "y": 8885217,
          "exact_order": 4999664
        }
      ],
      "certified_divisor": 4999664,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        52,
        69,
        100000007
      ],
      "candidate_N": 100012848,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 69772943,
          "y": 91155361,
          "exact_order": 16668808
        }
      ],
      "certified_divisor": 16668808,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        52,
        69,
        1000000007
      ],
      "candidate_N": 1000007416,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 733597972,
          "y": 489754918,
          "exact_order": 500003708
        }
      ],
      "certified_divisor": 500003708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        52,
        69,
        10000000019
      ],
      "candidate_N": 9999937128,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1572946233,
          "y": 8578249716,
          "exact_order": 4999968564
        }
      ],
      "certified_divisor": 4999968564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        52,
        69,
        100000000003
      ],
      "candidate_N": 100000003424,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 66104088685,
          "y": 3996222473,
          "exact_order": 25000000856
        }
      ],
      "certified_divisor": 25000000856,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        52,
        69,
        1000000000039
      ],
      "candidate_N": 1000001346744,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 647069647884,
          "y": 208268620984,
          "exact_order": 250000336686
        }
      ],
      "certified_divisor": 500000673372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        69,
        88,
        10000019
      ],
      "candidate_N": 9993808,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9063042,
          "y": 1437472,
          "exact_order": 2498452
        }
      ],
      "certified_divisor": 2498452,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        69,
        88,
        100000007
      ],
      "candidate_N": 99991156,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 68087162,
          "y": 91667631,
          "exact_order": 49995578
        }
      ],
      "certified_divisor": 99991156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        69,
        88,
        1000000007
      ],
      "candidate_N": 999962744,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 835109327,
          "y": 15702331,
          "exact_order": 499981372
        }
      ],
      "certified_divisor": 499981372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        69,
        88,
        10000000019
      ],
      "candidate_N": 9999936880,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1063821959,
          "y": 4438315038,
          "exact_order": 1249992110
        }
      ],
      "certified_divisor": 2499984220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        69,
        88,
        100000000003
      ],
      "candidate_N": 100000136016,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 27857295495,
          "y": 75017090649,
          "exact_order": 16666689336
        }
      ],
      "certified_divisor": 16666689336,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        1,
        69,
        88,
        1000000000039
      ],
      "candidate_N": 999999135964,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 47158155549,
          "y": 442529793123,
          "exact_order": 249999783991
        }
      ],
      "certified_divisor": 999999135964,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        12,
        26,
        10000019
      ],
      "candidate_N": 9998480,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6058138,
          "y": 1842452,
          "exact_order": 2499620
        }
      ],
      "certified_divisor": 2499620,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        12,
        26,
        100000007
      ],
      "candidate_N": 99994612,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 65183266,
          "y": 62826533,
          "exact_order": 24998653
        }
      ],
      "certified_divisor": 99994612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        12,
        26,
        1000000007
      ],
      "candidate_N": 999992320,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 332019772,
          "y": 270190082,
          "exact_order": 249998080
        }
      ],
      "certified_divisor": 249998080,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        12,
        26,
        10000000019
      ],
      "candidate_N": 10000149816,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9140720957,
          "y": 7664114847,
          "exact_order": 2500037454
        }
      ],
      "certified_divisor": 5000074908,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        12,
        26,
        100000000003
      ],
      "candidate_N": 99999835152,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 54232146994,
          "y": 56365435395,
          "exact_order": 24999958788
        }
      ],
      "certified_divisor": 24999958788,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        12,
        26,
        1000000000039
      ],
      "candidate_N": 999998709456,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 116136330904,
          "y": 439442669929,
          "exact_order": 41666612894
        }
      ],
      "certified_divisor": 83333225788,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        26,
        44,
        10000019
      ],
      "candidate_N": 9998208,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4811316,
          "y": 924305,
          "exact_order": 1666368
        }
      ],
      "certified_divisor": 1666368,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        26,
        44,
        100000007
      ],
      "candidate_N": 100003476,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 11013245,
          "y": 98579086,
          "exact_order": 16667246
        }
      ],
      "certified_divisor": 33334492,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        26,
        44,
        1000000007
      ],
      "candidate_N": 1000004532,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 62087301,
          "y": 212165144,
          "exact_order": 83333711
        }
      ],
      "certified_divisor": 333334844,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        26,
        44,
        10000000019
      ],
      "candidate_N": 9999927756,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6507483911,
          "y": 605193976,
          "exact_order": 2499981939
        }
      ],
      "certified_divisor": 9999927756,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        26,
        44,
        100000000003
      ],
      "candidate_N": 100000420228,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 44453605955,
          "y": 69825025773,
          "exact_order": 50000210114
        }
      ],
      "certified_divisor": 100000420228,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        26,
        44,
        1000000000039
      ],
      "candidate_N": 999998446232,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 906855653325,
          "y": 953250071402,
          "exact_order": 249999611558
        }
      ],
      "certified_divisor": 499999223116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        44,
        66,
        10000019
      ],
      "candidate_N": 10005088,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8990159,
          "y": 8611128,
          "exact_order": 1250636
        }
      ],
      "certified_divisor": 1250636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        44,
        66,
        100000007
      ],
      "candidate_N": 99982432,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8379289,
          "y": 85397580,
          "exact_order": 12497804
        }
      ],
      "certified_divisor": 12497804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        44,
        66,
        1000000007
      ],
      "candidate_N": 1000002256,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 508487186,
          "y": 484194366,
          "exact_order": 500001128
        }
      ],
      "certified_divisor": 500001128,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        44,
        66,
        10000000019
      ],
      "candidate_N": 9999800952,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5130255800,
          "y": 4168968189,
          "exact_order": 833316746
        }
      ],
      "certified_divisor": 1666633492,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        44,
        66,
        100000000003
      ],
      "candidate_N": 100000005736,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 46199837522,
          "y": 8481835973,
          "exact_order": 12500000717
        }
      ],
      "certified_divisor": 50000002868,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        44,
        66,
        1000000000039
      ],
      "candidate_N": 999998534912,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 683398178033,
          "y": 981902862725,
          "exact_order": 249999633728
        }
      ],
      "certified_divisor": 249999633728,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        66,
        92,
        10000019
      ],
      "candidate_N": 9994184,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7369257,
          "y": 8331315,
          "exact_order": 2498546
        }
      ],
      "certified_divisor": 4997092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        66,
        92,
        100000007
      ],
      "candidate_N": 99985264,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84007315,
          "y": 1971335,
          "exact_order": 49992632
        }
      ],
      "certified_divisor": 49992632,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        66,
        92,
        1000000007
      ],
      "candidate_N": 999942936,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 217077767,
          "y": 527735469,
          "exact_order": 83328578
        }
      ],
      "certified_divisor": 166657156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        66,
        92,
        10000000019
      ],
      "candidate_N": 10000130448,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6460370604,
          "y": 1929437091,
          "exact_order": 5000065224
        }
      ],
      "certified_divisor": 5000065224,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        66,
        92,
        100000000003
      ],
      "candidate_N": 100000163540,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 83203838038,
          "y": 98384451868,
          "exact_order": 10000016354
        }
      ],
      "certified_divisor": 20000032708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        2,
        66,
        92,
        1000000000039
      ],
      "candidate_N": 1000000688296,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 654246540121,
          "y": 613549894591,
          "exact_order": 250000172074
        }
      ],
      "certified_divisor": 500000344148,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        8,
        23,
        10000019
      ],
      "candidate_N": 9998148,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6863038,
          "y": 8985196,
          "exact_order": 2499537
        }
      ],
      "certified_divisor": 9998148,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        8,
        23,
        100000007
      ],
      "candidate_N": 99997256,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 10426129,
          "y": 79421865,
          "exact_order": 24999314
        }
      ],
      "certified_divisor": 49998628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        8,
        23,
        1000000007
      ],
      "candidate_N": 999966248,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 399461278,
          "y": 276382536,
          "exact_order": 249991562
        }
      ],
      "certified_divisor": 499983124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        8,
        23,
        10000000019
      ],
      "candidate_N": 9999952408,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4571528528,
          "y": 4418531305,
          "exact_order": 2499988102
        }
      ],
      "certified_divisor": 4999976204,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        8,
        23,
        100000000003
      ],
      "candidate_N": 99999921880,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 35975711217,
          "y": 39721558951,
          "exact_order": 9999992188
        }
      ],
      "certified_divisor": 9999992188,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        8,
        23,
        1000000000039
      ],
      "candidate_N": 999999022448,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 548791082128,
          "y": 269993530469,
          "exact_order": 499999511224
        }
      ],
      "certified_divisor": 499999511224,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        23,
        44,
        10000019
      ],
      "candidate_N": 10000064,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3567809,
          "y": 2180310,
          "exact_order": 5000032
        }
      ],
      "certified_divisor": 5000032,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        23,
        44,
        100000007
      ],
      "candidate_N": 100019520,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 13280927,
          "y": 94467494,
          "exact_order": 25004880
        }
      ],
      "certified_divisor": 25004880,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        23,
        44,
        1000000007
      ],
      "candidate_N": 999991072,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 318385412,
          "y": 772232369,
          "exact_order": 124998884
        }
      ],
      "certified_divisor": 124998884,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        23,
        44,
        10000000019
      ],
      "candidate_N": 10000170552,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5625209893,
          "y": 2676076495,
          "exact_order": 1666695092
        }
      ],
      "certified_divisor": 1666695092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        23,
        44,
        100000000003
      ],
      "candidate_N": 100000404572,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81746938791,
          "y": 76799792988,
          "exact_order": 25000101143
        }
      ],
      "certified_divisor": 100000404572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        23,
        44,
        1000000000039
      ],
      "candidate_N": 999999210988,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 56849738179,
          "y": 321066175084,
          "exact_order": 499999605494
        }
      ],
      "certified_divisor": 999999210988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        44,
        71,
        10000019
      ],
      "candidate_N": 9997128,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9193659,
          "y": 2267450,
          "exact_order": 1249641
        }
      ],
      "certified_divisor": 4998564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        44,
        71,
        100000007
      ],
      "candidate_N": 99997352,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77130242,
          "y": 99732017,
          "exact_order": 49998676
        }
      ],
      "certified_divisor": 49998676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        44,
        71,
        1000000007
      ],
      "candidate_N": 999979788,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 640755636,
          "y": 466917909,
          "exact_order": 166663298
        }
      ],
      "certified_divisor": 333326596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        44,
        71,
        10000000019
      ],
      "candidate_N": 9999992576,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 812530124,
          "y": 7974259059,
          "exact_order": 4999996288
        }
      ],
      "certified_divisor": 4999996288,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        44,
        71,
        100000000003
      ],
      "candidate_N": 99999498388,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 13682647377,
          "y": 22185437212,
          "exact_order": 24999874597
        }
      ],
      "certified_divisor": 99999498388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        3,
        44,
        71,
        1000000000039
      ],
      "candidate_N": 1000001349704,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 818434149101,
          "y": 114571715727,
          "exact_order": 500000674852
        }
      ],
      "certified_divisor": 500000674852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        6,
        22,
        10000019
      ],
      "candidate_N": 9995224,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9361074,
          "y": 9686295,
          "exact_order": 4997612
        }
      ],
      "certified_divisor": 4997612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        6,
        22,
        100000007
      ],
      "candidate_N": 99993584,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 25131061,
          "y": 45584329,
          "exact_order": 6249599
        }
      ],
      "certified_divisor": 24998396,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        6,
        22,
        1000000007
      ],
      "candidate_N": 999985872,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 940679609,
          "y": 580865465,
          "exact_order": 249996468
        }
      ],
      "certified_divisor": 249996468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        6,
        22,
        10000000019
      ],
      "candidate_N": 10000108120,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4927730892,
          "y": 5064937511,
          "exact_order": 131580370
        }
      ],
      "certified_divisor": 263160740,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        6,
        22,
        100000000003
      ],
      "candidate_N": 100000499356,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 95474442481,
          "y": 69724105181,
          "exact_order": 25000124839
        }
      ],
      "certified_divisor": 100000499356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        6,
        22,
        1000000000039
      ],
      "candidate_N": 1000000696372,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 548513464534,
          "y": 541509492912,
          "exact_order": 250000174093
        }
      ],
      "certified_divisor": 1000000696372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        13,
        33,
        10000019
      ],
      "candidate_N": 10002696,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9151135,
          "y": 7013549,
          "exact_order": 1667116
        }
      ],
      "certified_divisor": 1667116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        13,
        33,
        100000007
      ],
      "candidate_N": 100014448,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 87748578,
          "y": 28879442,
          "exact_order": 50007224
        }
      ],
      "certified_divisor": 50007224,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        13,
        33,
        1000000007
      ],
      "candidate_N": 1000035048,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 615905754,
          "y": 935906942,
          "exact_order": 166672508
        }
      ],
      "certified_divisor": 166672508,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        13,
        33,
        10000000019
      ],
      "candidate_N": 10000021056,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8598509334,
          "y": 447136760,
          "exact_order": 1666670176
        }
      ],
      "certified_divisor": 1666670176,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        13,
        33,
        100000000003
      ],
      "candidate_N": 100000500808,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81802911405,
          "y": 13157705545,
          "exact_order": 25000125202
        }
      ],
      "certified_divisor": 50000250404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        13,
        33,
        1000000000039
      ],
      "candidate_N": 999999822256,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 235372113711,
          "y": 881226539554,
          "exact_order": 124999977782
        }
      ],
      "certified_divisor": 249999955564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        22,
        46,
        10000019
      ],
      "candidate_N": 10004432,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5504673,
          "y": 9956437,
          "exact_order": 1250554
        }
      ],
      "certified_divisor": 2501108,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        22,
        46,
        100000007
      ],
      "candidate_N": 99998184,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77462106,
          "y": 85228448,
          "exact_order": 49999092
        }
      ],
      "certified_divisor": 49999092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        22,
        46,
        1000000007
      ],
      "candidate_N": 1000013936,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 968625766,
          "y": 84282128,
          "exact_order": 500006968
        }
      ],
      "certified_divisor": 500006968,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        22,
        46,
        10000000019
      ],
      "candidate_N": 10000077220,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3691898836,
          "y": 1145688665,
          "exact_order": 500003861
        }
      ],
      "certified_divisor": 2000015444,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        22,
        46,
        100000000003
      ],
      "candidate_N": 100000109088,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 61939824347,
          "y": 5370194348,
          "exact_order": 12500013636
        }
      ],
      "certified_divisor": 12500013636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        22,
        46,
        1000000000039
      ],
      "candidate_N": 999999366264,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 176875835308,
          "y": 839004843024,
          "exact_order": 249999841566
        }
      ],
      "certified_divisor": 499999683132,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        33,
        61,
        10000019
      ],
      "candidate_N": 9996912,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 181968,
          "y": 5767639,
          "exact_order": 1249614
        }
      ],
      "certified_divisor": 2499228,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        33,
        61,
        100000007
      ],
      "candidate_N": 100014984,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 76462933,
          "y": 62830085,
          "exact_order": 4167291
        }
      ],
      "certified_divisor": 16669164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        33,
        61,
        1000000007
      ],
      "candidate_N": 1000039212,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 913804240,
          "y": 207376419,
          "exact_order": 500019606
        }
      ],
      "certified_divisor": 1000039212,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        33,
        61,
        10000000019
      ],
      "candidate_N": 10000051972,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2028002023,
          "y": 8729570705,
          "exact_order": 5000025986
        }
      ],
      "certified_divisor": 10000051972,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        33,
        61,
        100000000003
      ],
      "candidate_N": 100000427544,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 35591766065,
          "y": 47215307401,
          "exact_order": 25000106886
        }
      ],
      "certified_divisor": 50000213772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        33,
        61,
        1000000000039
      ],
      "candidate_N": 999999003800,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 832155649940,
          "y": 146354353262,
          "exact_order": 499999501900
        }
      ],
      "certified_divisor": 499999501900,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        46,
        78,
        10000019
      ],
      "candidate_N": 9998528,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6428405,
          "y": 8633773,
          "exact_order": 4999264
        }
      ],
      "certified_divisor": 4999264,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        46,
        78,
        100000007
      ],
      "candidate_N": 100003440,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 95480062,
          "y": 82946477,
          "exact_order": 4166810
        }
      ],
      "certified_divisor": 8333620,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        46,
        78,
        1000000007
      ],
      "candidate_N": 999990416,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 472112875,
          "y": 279962376,
          "exact_order": 499995208
        }
      ],
      "certified_divisor": 499995208,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        46,
        78,
        10000000019
      ],
      "candidate_N": 9999913596,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5898832997,
          "y": 270411060,
          "exact_order": 4999956798
        }
      ],
      "certified_divisor": 9999913596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        46,
        78,
        100000000003
      ],
      "candidate_N": 100000346040,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 35469501398,
          "y": 38584909529,
          "exact_order": 2777787390
        }
      ],
      "certified_divisor": 5555574780,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        46,
        78,
        1000000000039
      ],
      "candidate_N": 999998817156,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 767087429325,
          "y": 943923324882,
          "exact_order": 249999704289
        }
      ],
      "certified_divisor": 999998817156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        61,
        97,
        10000019
      ],
      "candidate_N": 10002252,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3667196,
          "y": 6839912,
          "exact_order": 5001126
        }
      ],
      "certified_divisor": 10002252,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        61,
        97,
        100000007
      ],
      "candidate_N": 100008744,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 48265208,
          "y": 47897633,
          "exact_order": 4167031
        }
      ],
      "certified_divisor": 16668124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        61,
        97,
        1000000007
      ],
      "candidate_N": 999975384,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 384095707,
          "y": 625306822,
          "exact_order": 124996923
        }
      ],
      "certified_divisor": 499987692,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        61,
        97,
        10000000019
      ],
      "candidate_N": 10000105460,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6191875184,
          "y": 2810724932,
          "exact_order": 1000010546
        }
      ],
      "certified_divisor": 2000021092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        61,
        97,
        100000000003
      ],
      "candidate_N": 99999809856,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7759957972,
          "y": 58698130258,
          "exact_order": 49999904928
        }
      ],
      "certified_divisor": 49999904928,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        4,
        61,
        97,
        1000000000039
      ],
      "candidate_N": 999998201024,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 63708024735,
          "y": 443235816995,
          "exact_order": 499999100512
        }
      ],
      "certified_divisor": 499999100512,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        22,
        52,
        10000019
      ],
      "candidate_N": 9997368,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4283448,
          "y": 6861040,
          "exact_order": 2499342
        }
      ],
      "certified_divisor": 4998684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        22,
        52,
        100000007
      ],
      "candidate_N": 99993240,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2275431,
          "y": 84730323,
          "exact_order": 49996620
        }
      ],
      "certified_divisor": 49996620,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        22,
        52,
        1000000007
      ],
      "candidate_N": 1000003608,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 927093353,
          "y": 82935684,
          "exact_order": 250000902
        }
      ],
      "certified_divisor": 500001804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        22,
        52,
        10000000019
      ],
      "candidate_N": 10000131720,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 810583939,
          "y": 1160393815,
          "exact_order": 500006586
        }
      ],
      "certified_divisor": 1000013172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        22,
        52,
        100000000003
      ],
      "candidate_N": 99999844768,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 52094094074,
          "y": 87460269522,
          "exact_order": 49999922384
        }
      ],
      "certified_divisor": 49999922384,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        22,
        52,
        1000000000039
      ],
      "candidate_N": 1000000926868,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 835410047446,
          "y": 871467618325,
          "exact_order": 500000463434
        }
      ],
      "certified_divisor": 1000000926868,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        52,
        94,
        10000019
      ],
      "candidate_N": 10000624,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8852756,
          "y": 8656754,
          "exact_order": 1250078
        }
      ],
      "certified_divisor": 2500156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        52,
        94,
        100000007
      ],
      "candidate_N": 100013552,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 11332703,
          "y": 73139793,
          "exact_order": 25003388
        }
      ],
      "certified_divisor": 25003388,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        52,
        94,
        1000000007
      ],
      "candidate_N": 1000020588,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 171424188,
          "y": 129878028,
          "exact_order": 500010294
        }
      ],
      "certified_divisor": 1000020588,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        52,
        94,
        10000000019
      ],
      "candidate_N": 10000102956,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7071025383,
          "y": 5659026875,
          "exact_order": 5000051478
        }
      ],
      "certified_divisor": 10000102956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        52,
        94,
        100000000003
      ],
      "candidate_N": 99999983480,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 25262686734,
          "y": 64758301803,
          "exact_order": 4999999174
        }
      ],
      "certified_divisor": 9999998348,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        6,
        52,
        94,
        1000000000039
      ],
      "candidate_N": 1000001760368,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 31205725618,
          "y": 483121326141,
          "exact_order": 500000880184
        }
      ],
      "certified_divisor": 500000880184,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        11,
        39,
        10000019
      ],
      "candidate_N": 9996596,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5085891,
          "y": 4870026,
          "exact_order": 4998298
        }
      ],
      "certified_divisor": 9996596,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        11,
        39,
        100000007
      ],
      "candidate_N": 99989136,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 44391090,
          "y": 21597034,
          "exact_order": 5554952
        }
      ],
      "certified_divisor": 5554952,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        11,
        39,
        1000000007
      ],
      "candidate_N": 999978912,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 390718459,
          "y": 593058556,
          "exact_order": 166663152
        }
      ],
      "certified_divisor": 166663152,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        11,
        39,
        10000000019
      ],
      "candidate_N": 9999859844,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6122952353,
          "y": 9352356664,
          "exact_order": 4999929922
        }
      ],
      "certified_divisor": 9999859844,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        11,
        39,
        100000000003
      ],
      "candidate_N": 99999589888,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 18340050507,
          "y": 95668978983,
          "exact_order": 1086952064
        }
      ],
      "certified_divisor": 1086952064,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        11,
        39,
        1000000000039
      ],
      "candidate_N": 1000001480128,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 458025957773,
          "y": 104589385903,
          "exact_order": 500000740064
        }
      ],
      "certified_divisor": 500000740064,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        23,
        59,
        10000019
      ],
      "candidate_N": 10001656,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9015469,
          "y": 1385764,
          "exact_order": 2500414
        }
      ],
      "certified_divisor": 5000828,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        23,
        59,
        100000007
      ],
      "candidate_N": 100012320,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 43890069,
          "y": 1057071,
          "exact_order": 4167180
        }
      ],
      "certified_divisor": 4167180,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        23,
        59,
        1000000007
      ],
      "candidate_N": 999983096,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 446922654,
          "y": 676251784,
          "exact_order": 499991548
        }
      ],
      "certified_divisor": 499991548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        23,
        59,
        10000000019
      ],
      "candidate_N": 10000117392,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1013392209,
          "y": 1926407792,
          "exact_order": 416671558
        }
      ],
      "certified_divisor": 833343116,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        23,
        59,
        100000000003
      ],
      "candidate_N": 100000103304,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 56257797499,
          "y": 31407441796,
          "exact_order": 1612904892
        }
      ],
      "certified_divisor": 1612904892,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        23,
        59,
        1000000000039
      ],
      "candidate_N": 999999552752,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 462538537002,
          "y": 710214514278,
          "exact_order": 10869560356
        }
      ],
      "certified_divisor": 10869560356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        39,
        83,
        10000019
      ],
      "candidate_N": 9997660,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8047785,
          "y": 1313050,
          "exact_order": 2499415
        }
      ],
      "certified_divisor": 9997660,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        39,
        83,
        100000007
      ],
      "candidate_N": 99998136,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6263105,
          "y": 48271854,
          "exact_order": 24999534
        }
      ],
      "certified_divisor": 49999068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        39,
        83,
        1000000007
      ],
      "candidate_N": 999965292,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 462544915,
          "y": 127181768,
          "exact_order": 499982646
        }
      ],
      "certified_divisor": 999965292,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        39,
        83,
        10000000019
      ],
      "candidate_N": 10000019112,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5841965258,
          "y": 716958324,
          "exact_order": 1666669852
        }
      ],
      "certified_divisor": 1666669852,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        39,
        83,
        100000000003
      ],
      "candidate_N": 100000309576,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 56476710157,
          "y": 33845003323,
          "exact_order": 12500038697
        }
      ],
      "certified_divisor": 50000154788,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        8,
        39,
        83,
        1000000000039
      ],
      "candidate_N": 999999001376,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 765107233324,
          "y": 202355521165,
          "exact_order": 62499937586
        }
      ],
      "certified_divisor": 124999875172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        12,
        47,
        10000019
      ],
      "candidate_N": 10000380,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6566251,
          "y": 4143831,
          "exact_order": 1666730
        }
      ],
      "certified_divisor": 3333460,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        12,
        47,
        100000007
      ],
      "candidate_N": 99995448,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 90401610,
          "y": 13539760,
          "exact_order": 49997724
        }
      ],
      "certified_divisor": 49997724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        12,
        47,
        1000000007
      ],
      "candidate_N": 1000052964,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 912544697,
          "y": 557730895,
          "exact_order": 250013241
        }
      ],
      "certified_divisor": 1000052964,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        12,
        47,
        10000000019
      ],
      "candidate_N": 10000033960,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6650958728,
          "y": 810865275,
          "exact_order": 5000016980
        }
      ],
      "certified_divisor": 5000016980,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        12,
        47,
        100000000003
      ],
      "candidate_N": 100000174968,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7061158944,
          "y": 48983721465,
          "exact_order": 50000087484
        }
      ],
      "certified_divisor": 50000087484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        12,
        47,
        1000000000039
      ],
      "candidate_N": 1000000079392,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 85163663013,
          "y": 440863885873,
          "exact_order": 62500004962
        }
      ],
      "certified_divisor": 125000009924,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        39,
        92,
        10000019
      ],
      "candidate_N": 10005060,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3456479,
          "y": 1188748,
          "exact_order": 166751
        }
      ],
      "certified_divisor": 667004,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        39,
        92,
        100000007
      ],
      "candidate_N": 99988448,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3877852,
          "y": 43535774,
          "exact_order": 6249278
        }
      ],
      "certified_divisor": 12498556,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        39,
        92,
        1000000007
      ],
      "candidate_N": 1000015296,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 745891774,
          "y": 915507387,
          "exact_order": 500007648
        }
      ],
      "certified_divisor": 500007648,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        39,
        92,
        10000000019
      ],
      "candidate_N": 9999891584,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2237880925,
          "y": 6687386467,
          "exact_order": 156248306
        }
      ],
      "certified_divisor": 312496612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        39,
        92,
        100000000003
      ],
      "candidate_N": 100000342848,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 94837162351,
          "y": 52843848451,
          "exact_order": 25000085712
        }
      ],
      "certified_divisor": 25000085712,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        11,
        39,
        92,
        1000000000039
      ],
      "candidate_N": 999999320080,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 419753192177,
          "y": 225383083685,
          "exact_order": 249999830020
        }
      ],
      "certified_divisor": 249999830020,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        12,
        26,
        74,
        10000019
      ],
      "candidate_N": 9998836,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6009760,
          "y": 1959118,
          "exact_order": 4999418
        }
      ],
      "certified_divisor": 9998836,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        12,
        26,
        74,
        100000007
      ],
      "candidate_N": 100011544,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 93721281,
          "y": 26085575,
          "exact_order": 50005772
        }
      ],
      "certified_divisor": 50005772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        12,
        26,
        74,
        1000000007
      ],
      "candidate_N": 999964040,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 409689707,
          "y": 809075781,
          "exact_order": 249991010
        }
      ],
      "certified_divisor": 499982020,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        12,
        26,
        74,
        10000000019
      ],
      "candidate_N": 9999917280,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5460677410,
          "y": 299449973,
          "exact_order": 1666652880
        }
      ],
      "certified_divisor": 1666652880,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        12,
        26,
        74,
        100000000003
      ],
      "candidate_N": 100000301052,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77899231855,
          "y": 17023968875,
          "exact_order": 50000150526
        }
      ],
      "certified_divisor": 100000301052,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        12,
        26,
        74,
        1000000000039
      ],
      "candidate_N": 1000001231712,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 981758554595,
          "y": 826156280756,
          "exact_order": 9259270664
        }
      ],
      "certified_divisor": 9259270664,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        24,
        73,
        10000019
      ],
      "candidate_N": 9998908,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7421999,
          "y": 4645728,
          "exact_order": 4999454
        }
      ],
      "certified_divisor": 9998908,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        24,
        73,
        100000007
      ],
      "candidate_N": 100008956,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 79182515,
          "y": 89106381,
          "exact_order": 50004478
        }
      ],
      "certified_divisor": 100008956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        24,
        73,
        1000000007
      ],
      "candidate_N": 999997720,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 34458937,
          "y": 89105086,
          "exact_order": 499998860
        }
      ],
      "certified_divisor": 499998860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        24,
        73,
        10000000019
      ],
      "candidate_N": 10000045624,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6976660931,
          "y": 6938585165,
          "exact_order": 5000022812
        }
      ],
      "certified_divisor": 5000022812,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        24,
        73,
        100000000003
      ],
      "candidate_N": 100000566968,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 12804063080,
          "y": 79276061880,
          "exact_order": 12500070871
        }
      ],
      "certified_divisor": 50000283484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        24,
        73,
        1000000000039
      ],
      "candidate_N": 1000000141040,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 160022421855,
          "y": 97668027656,
          "exact_order": 500000070520
        }
      ],
      "certified_divisor": 500000070520,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        33,
        88,
        10000019
      ],
      "candidate_N": 9998872,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2906382,
          "y": 7172785,
          "exact_order": 384572
        }
      ],
      "certified_divisor": 384572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        33,
        88,
        100000007
      ],
      "candidate_N": 99990828,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 84740085,
          "y": 53844297,
          "exact_order": 49995414
        }
      ],
      "certified_divisor": 99990828,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        33,
        88,
        1000000007
      ],
      "candidate_N": 999954744,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 841176394,
          "y": 613994134,
          "exact_order": 249988686
        }
      ],
      "certified_divisor": 499977372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        33,
        88,
        10000000019
      ],
      "candidate_N": 9999974752,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7023929220,
          "y": 2801437107,
          "exact_order": 1249996844
        }
      ],
      "certified_divisor": 1249996844,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        33,
        88,
        100000000003
      ],
      "candidate_N": 100000607144,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 58397118931,
          "y": 28295580575,
          "exact_order": 50000303572
        }
      ],
      "certified_divisor": 50000303572,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        12,
        13,
        33,
        88,
        1000000000039
      ],
      "candidate_N": 1000001419320,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 516529744387,
          "y": 446534967878,
          "exact_order": 250000354830
        }
      ],
      "certified_divisor": 500000709660,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        5,
        16,
        10000019
      ],
      "candidate_N": 10002640,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6886356,
          "y": 6470722,
          "exact_order": 1000264
        }
      ],
      "certified_divisor": 1000264,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        5,
        16,
        100000007
      ],
      "candidate_N": 99994456,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 99985545,
          "y": 43588435,
          "exact_order": 24998614
        }
      ],
      "certified_divisor": 49997228,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        5,
        16,
        1000000007
      ],
      "candidate_N": 1000041192,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 631149507,
          "y": 611485238,
          "exact_order": 166673532
        }
      ],
      "certified_divisor": 166673532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        5,
        16,
        10000000019
      ],
      "candidate_N": 10000137456,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5708334079,
          "y": 1497795573,
          "exact_order": 2500034364
        }
      ],
      "certified_divisor": 2500034364,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        5,
        16,
        100000000003
      ],
      "candidate_N": 100000146188,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3240437564,
          "y": 98791334233,
          "exact_order": 50000073094
        }
      ],
      "certified_divisor": 100000146188,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        5,
        16,
        1000000000039
      ],
      "candidate_N": 999998772068,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 536940126640,
          "y": 504575617557,
          "exact_order": 499999386034
        }
      ],
      "certified_divisor": 999998772068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        16,
        29,
        10000019
      ],
      "candidate_N": 10002212,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7047926,
          "y": 4827789,
          "exact_order": 5001106
        }
      ],
      "certified_divisor": 10002212,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        16,
        29,
        100000007
      ],
      "candidate_N": 99998052,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 38588215,
          "y": 40819847,
          "exact_order": 49999026
        }
      ],
      "certified_divisor": 99998052,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        16,
        29,
        1000000007
      ],
      "candidate_N": 999964716,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 97425751,
          "y": 31793765,
          "exact_order": 249991179
        }
      ],
      "certified_divisor": 999964716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        16,
        29,
        10000000019
      ],
      "candidate_N": 10000107964,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5587731570,
          "y": 5421248130,
          "exact_order": 2500026991
        }
      ],
      "certified_divisor": 10000107964,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        16,
        29,
        100000000003
      ],
      "candidate_N": 99999966976,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3962503998,
          "y": 18157618635,
          "exact_order": 6249997936
        }
      ],
      "certified_divisor": 6249997936,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        16,
        29,
        1000000000039
      ],
      "candidate_N": 1000000732360,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 136016114224,
          "y": 603632516901,
          "exact_order": 50000036618
        }
      ],
      "certified_divisor": 100000073236,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        29,
        44,
        10000019
      ],
      "candidate_N": 10003448,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8330255,
          "y": 9123760,
          "exact_order": 5001724
        }
      ],
      "certified_divisor": 5001724,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        29,
        44,
        100000007
      ],
      "candidate_N": 100006628,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 41629814,
          "y": 51807171,
          "exact_order": 50003314
        }
      ],
      "certified_divisor": 100006628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        29,
        44,
        1000000007
      ],
      "candidate_N": 1000033272,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 175376172,
          "y": 951802379,
          "exact_order": 250008318
        }
      ],
      "certified_divisor": 500016636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        29,
        44,
        10000000019
      ],
      "candidate_N": 10000104672,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2095464791,
          "y": 762081196,
          "exact_order": 1666684112
        }
      ],
      "certified_divisor": 1666684112,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        29,
        44,
        100000000003
      ],
      "candidate_N": 100000184976,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 99683006460,
          "y": 17788631759,
          "exact_order": 8333348748
        }
      ],
      "certified_divisor": 8333348748,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        29,
        44,
        1000000000039
      ],
      "candidate_N": 1000000426080,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 592768511717,
          "y": 385289108709,
          "exact_order": 100000042608
        }
      ],
      "certified_divisor": 100000042608,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        44,
        61,
        10000019
      ],
      "candidate_N": 9995460,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5555869,
          "y": 1938311,
          "exact_order": 999546
        }
      ],
      "certified_divisor": 1999092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        44,
        61,
        100000007
      ],
      "candidate_N": 100007568,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 77162920,
          "y": 82085640,
          "exact_order": 50003784
        }
      ],
      "certified_divisor": 50003784,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        44,
        61,
        1000000007
      ],
      "candidate_N": 1000059768,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 998508733,
          "y": 666488242,
          "exact_order": 166676628
        }
      ],
      "certified_divisor": 166676628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        44,
        61,
        10000000019
      ],
      "candidate_N": 9999852496,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2379619085,
          "y": 2897595816,
          "exact_order": 624990781
        }
      ],
      "certified_divisor": 2499963124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        44,
        61,
        100000000003
      ],
      "candidate_N": 100000027404,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 15518421709,
          "y": 54684647826,
          "exact_order": 50000013702
        }
      ],
      "certified_divisor": 100000027404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        44,
        61,
        1000000000039
      ],
      "candidate_N": 1000000300144,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 491796433888,
          "y": 533868601204,
          "exact_order": 500000150072
        }
      ],
      "certified_divisor": 500000150072,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        61,
        80,
        10000019
      ],
      "candidate_N": 9998880,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 765006,
          "y": 3336737,
          "exact_order": 499944
        }
      ],
      "certified_divisor": 499944,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        61,
        80,
        100000007
      ],
      "candidate_N": 100000392,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 29894098,
          "y": 18244833,
          "exact_order": 16666732
        }
      ],
      "certified_divisor": 16666732,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        61,
        80,
        1000000007
      ],
      "candidate_N": 1000042056,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 980937437,
          "y": 155510828,
          "exact_order": 250010514
        }
      ],
      "certified_divisor": 500021028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        61,
        80,
        10000000019
      ],
      "candidate_N": 10000180864,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1759526455,
          "y": 4039233887,
          "exact_order": 5000090432
        }
      ],
      "certified_divisor": 5000090432,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        61,
        80,
        100000000003
      ],
      "candidate_N": 100000023916,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 72634602739,
          "y": 41445317519,
          "exact_order": 50000011958
        }
      ],
      "certified_divisor": 100000023916,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        1,
        61,
        80,
        1000000000039
      ],
      "candidate_N": 999999941072,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 731926585821,
          "y": 644205563173,
          "exact_order": 249999985268
        }
      ],
      "certified_divisor": 249999985268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        8,
        22,
        10000019
      ],
      "candidate_N": 9997896,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5983906,
          "y": 5901808,
          "exact_order": 4998948
        }
      ],
      "certified_divisor": 4998948,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        8,
        22,
        100000007
      ],
      "candidate_N": 99983240,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 43479747,
          "y": 78035950,
          "exact_order": 24995810
        }
      ],
      "certified_divisor": 49991620,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        8,
        22,
        1000000007
      ],
      "candidate_N": 1000054484,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 781120868,
          "y": 344602376,
          "exact_order": 500027242
        }
      ],
      "certified_divisor": 1000054484,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        8,
        22,
        10000000019
      ],
      "candidate_N": 10000074832,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8939066705,
          "y": 2051275968,
          "exact_order": 2500018708
        }
      ],
      "certified_divisor": 2500018708,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        8,
        22,
        100000000003
      ],
      "candidate_N": 100000028556,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 10075664112,
          "y": 77159835177,
          "exact_order": 50000014278
        }
      ],
      "certified_divisor": 100000028556,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        8,
        22,
        1000000000039
      ],
      "candidate_N": 999998738600,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 919203191562,
          "y": 654515742795,
          "exact_order": 499999369300
        }
      ],
      "certified_divisor": 499999369300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        22,
        40,
        10000019
      ],
      "candidate_N": 10005520,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 1384356,
          "y": 3782242,
          "exact_order": 714680
        }
      ],
      "certified_divisor": 714680,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        22,
        40,
        100000007
      ],
      "candidate_N": 99988548,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 18976308,
          "y": 94854310,
          "exact_order": 24997137
        }
      ],
      "certified_divisor": 99988548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        22,
        40,
        1000000007
      ],
      "candidate_N": 1000014156,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 433470035,
          "y": 784633426,
          "exact_order": 250003539
        }
      ],
      "certified_divisor": 1000014156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        22,
        40,
        10000000019
      ],
      "candidate_N": 9999967120,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3079735830,
          "y": 3543702037,
          "exact_order": 294116680
        }
      ],
      "certified_divisor": 294116680,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        22,
        40,
        100000000003
      ],
      "candidate_N": 99999700600,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 37272333267,
          "y": 70260871434,
          "exact_order": 24999925150
        }
      ],
      "certified_divisor": 49999850300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        22,
        40,
        1000000000039
      ],
      "candidate_N": 999999917376,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 743076632097,
          "y": 608537627840,
          "exact_order": 124999989672
        }
      ],
      "certified_divisor": 124999989672,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        40,
        62,
        10000019
      ],
      "candidate_N": 9998936,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2069451,
          "y": 6868273,
          "exact_order": 2499734
        }
      ],
      "certified_divisor": 4999468,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        40,
        62,
        100000007
      ],
      "candidate_N": 99994440,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81280300,
          "y": 44933381,
          "exact_order": 9999444
        }
      ],
      "certified_divisor": 9999444,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        40,
        62,
        1000000007
      ],
      "candidate_N": 1000048824,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 433480905,
          "y": 237924022,
          "exact_order": 250012206
        }
      ],
      "certified_divisor": 500024412,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        40,
        62,
        10000000019
      ],
      "candidate_N": 9999951064,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7054716956,
          "y": 1398453533,
          "exact_order": 4999975532
        }
      ],
      "certified_divisor": 4999975532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        40,
        62,
        100000000003
      ],
      "candidate_N": 100000010680,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 54841357623,
          "y": 6710604352,
          "exact_order": 12500001335
        }
      ],
      "certified_divisor": 50000005340,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        40,
        62,
        1000000000039
      ],
      "candidate_N": 999999157420,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 478752433234,
          "y": 200954540724,
          "exact_order": 499999578710
        }
      ],
      "certified_divisor": 999999157420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        62,
        88,
        10000019
      ],
      "candidate_N": 9998576,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8413874,
          "y": 449857,
          "exact_order": 2499644
        }
      ],
      "certified_divisor": 2499644,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        62,
        88,
        100000007
      ],
      "candidate_N": 99989224,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 27041042,
          "y": 81918730,
          "exact_order": 49994612
        }
      ],
      "certified_divisor": 49994612,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        62,
        88,
        1000000007
      ],
      "candidate_N": 999988404,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 344559531,
          "y": 890251037,
          "exact_order": 499994202
        }
      ],
      "certified_divisor": 999988404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        62,
        88,
        10000000019
      ],
      "candidate_N": 9999948160,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8792602210,
          "y": 6536463551,
          "exact_order": 4999974080
        }
      ],
      "certified_divisor": 4999974080,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        62,
        88,
        100000000003
      ],
      "candidate_N": 99999826772,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 76353430583,
          "y": 18977364995,
          "exact_order": 24999956693
        }
      ],
      "certified_divisor": 99999826772,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        2,
        62,
        88,
        1000000000039
      ],
      "candidate_N": 999999613064,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 805565268000,
          "y": 224905242636,
          "exact_order": 499999806532
        }
      ],
      "certified_divisor": 499999806532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        11,
        31,
        10000019
      ],
      "candidate_N": 10001376,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6394508,
          "y": 2600154,
          "exact_order": 227304
        }
      ],
      "certified_divisor": 227304,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        11,
        31,
        100000007
      ],
      "candidate_N": 100008396,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 78386534,
          "y": 88482809,
          "exact_order": 16668066
        }
      ],
      "certified_divisor": 33336132,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        11,
        31,
        1000000007
      ],
      "candidate_N": 999966144,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 395903308,
          "y": 556549203,
          "exact_order": 499983072
        }
      ],
      "certified_divisor": 499983072,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        11,
        31,
        10000000019
      ],
      "candidate_N": 10000184480,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5915157278,
          "y": 3154172763,
          "exact_order": 2500046120
        }
      ],
      "certified_divisor": 2500046120,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        11,
        31,
        100000000003
      ],
      "candidate_N": 100000285568,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 12763229802,
          "y": 50280813245,
          "exact_order": 12500035696
        }
      ],
      "certified_divisor": 12500035696,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        11,
        31,
        1000000000039
      ],
      "candidate_N": 999999783676,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 871111305382,
          "y": 205102312298,
          "exact_order": 499999891838
        }
      ],
      "certified_divisor": 999999783676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        20,
        44,
        10000019
      ],
      "candidate_N": 9999256,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4285169,
          "y": 1732848,
          "exact_order": 4999628
        }
      ],
      "certified_divisor": 4999628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        20,
        44,
        100000007
      ],
      "candidate_N": 99986568,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 76424611,
          "y": 50584920,
          "exact_order": 49993284
        }
      ],
      "certified_divisor": 49993284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        20,
        44,
        1000000007
      ],
      "candidate_N": 999945728,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 342681561,
          "y": 403187916,
          "exact_order": 15624152
        }
      ],
      "certified_divisor": 15624152,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        20,
        44,
        10000000019
      ],
      "candidate_N": 10000103952,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7203935323,
          "y": 7657139861,
          "exact_order": 833341996
        }
      ],
      "certified_divisor": 833341996,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        20,
        44,
        100000000003
      ],
      "candidate_N": 99999607884,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 33622647906,
          "y": 6395089198,
          "exact_order": 16666601314
        }
      ],
      "certified_divisor": 33333202628,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        20,
        44,
        1000000000039
      ],
      "candidate_N": 1000000352320,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 995288154515,
          "y": 368612571005,
          "exact_order": 500000176160
        }
      ],
      "certified_divisor": 500000176160,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        31,
        59,
        10000019
      ],
      "candidate_N": 10000680,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4294809,
          "y": 8482114,
          "exact_order": 5000340
        }
      ],
      "certified_divisor": 5000340,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        31,
        59,
        100000007
      ],
      "candidate_N": 100009400,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 49075707,
          "y": 8524419,
          "exact_order": 10000940
        }
      ],
      "certified_divisor": 10000940,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        31,
        59,
        1000000007
      ],
      "candidate_N": 999995964,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 726866776,
          "y": 402463193,
          "exact_order": 499997982
        }
      ],
      "certified_divisor": 999995964,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        31,
        59,
        10000000019
      ],
      "candidate_N": 10000111280,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4139329562,
          "y": 6868075569,
          "exact_order": 5000055640
        }
      ],
      "certified_divisor": 5000055640,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        31,
        59,
        100000000003
      ],
      "candidate_N": 100000368208,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 24048853854,
          "y": 70149573691,
          "exact_order": 50000184104
        }
      ],
      "certified_divisor": 50000184104,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        31,
        59,
        1000000000039
      ],
      "candidate_N": 1000000580400,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 651053233863,
          "y": 611283311935,
          "exact_order": 83333381700
        }
      ],
      "certified_divisor": 83333381700,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        44,
        76,
        10000019
      ],
      "candidate_N": 9998344,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3549822,
          "y": 6478578,
          "exact_order": 4999172
        }
      ],
      "certified_divisor": 4999172,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        44,
        76,
        100000007
      ],
      "candidate_N": 100000440,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 82294152,
          "y": 63462059,
          "exact_order": 833337
        }
      ],
      "certified_divisor": 3333348,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        44,
        76,
        1000000007
      ],
      "candidate_N": 1000010568,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 470134797,
          "y": 402124240,
          "exact_order": 500005284
        }
      ],
      "certified_divisor": 500005284,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        44,
        76,
        10000000019
      ],
      "candidate_N": 9999870888,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6376146847,
          "y": 8154482783,
          "exact_order": 357138246
        }
      ],
      "certified_divisor": 714276492,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        44,
        76,
        100000000003
      ],
      "candidate_N": 100000047608,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 32832316135,
          "y": 53198219380,
          "exact_order": 12500005951
        }
      ],
      "certified_divisor": 50000023804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        44,
        76,
        1000000000039
      ],
      "candidate_N": 999998448184,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 745658005674,
          "y": 425325339178,
          "exact_order": 249999612046
        }
      ],
      "certified_divisor": 499999224092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        59,
        95,
        10000019
      ],
      "candidate_N": 9997076,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6388519,
          "y": 9807411,
          "exact_order": 4998538
        }
      ],
      "certified_divisor": 9997076,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        59,
        95,
        100000007
      ],
      "candidate_N": 100000064,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 38245483,
          "y": 62882085,
          "exact_order": 50000032
        }
      ],
      "certified_divisor": 50000032,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        59,
        95,
        1000000007
      ],
      "candidate_N": 1000042856,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 62970587,
          "y": 357471693,
          "exact_order": 250010714
        }
      ],
      "certified_divisor": 500021428,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        59,
        95,
        10000000019
      ],
      "candidate_N": 9999843132,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5129472177,
          "y": 3588150644,
          "exact_order": 4999921566
        }
      ],
      "certified_divisor": 9999843132,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        59,
        95,
        100000000003
      ],
      "candidate_N": 99999547976,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 52354955051,
          "y": 28202841955,
          "exact_order": 49999773988
        }
      ],
      "certified_divisor": 49999773988,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        4,
        59,
        95,
        1000000000039
      ],
      "candidate_N": 1000001354992,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 414914453525,
          "y": 412579361280,
          "exact_order": 250000338748
        }
      ],
      "certified_divisor": 250000338748,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        16,
        41,
        10000019
      ],
      "candidate_N": 10004960,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5474490,
          "y": 581041,
          "exact_order": 2501240
        }
      ],
      "certified_divisor": 2501240,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        16,
        41,
        100000007
      ],
      "candidate_N": 100017600,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 28513968,
          "y": 11870667,
          "exact_order": 2500440
        }
      ],
      "certified_divisor": 2500440,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        16,
        41,
        1000000007
      ],
      "candidate_N": 999979500,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 69619400,
          "y": 556510171,
          "exact_order": 249994875
        }
      ],
      "certified_divisor": 999979500,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        16,
        41,
        10000000019
      ],
      "candidate_N": 10000165168,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 465851510,
          "y": 5075377522,
          "exact_order": 5000082584
        }
      ],
      "certified_divisor": 5000082584,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        16,
        41,
        100000000003
      ],
      "candidate_N": 100000072692,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 41160156100,
          "y": 95632843045,
          "exact_order": 16666678782
        }
      ],
      "certified_divisor": 33333357564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        16,
        41,
        1000000000039
      ],
      "candidate_N": 999999710440,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 189459669498,
          "y": 24896991674,
          "exact_order": 249999927610
        }
      ],
      "certified_divisor": 499999855220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        41,
        76,
        10000019
      ],
      "candidate_N": 10003592,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 83158,
          "y": 6998696,
          "exact_order": 1250449
        }
      ],
      "certified_divisor": 5001796,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        41,
        76,
        100000007
      ],
      "candidate_N": 99994680,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 20019336,
          "y": 15959334,
          "exact_order": 5555260
        }
      ],
      "certified_divisor": 5555260,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        41,
        76,
        1000000007
      ],
      "candidate_N": 999978840,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 321089030,
          "y": 468879095,
          "exact_order": 249994710
        }
      ],
      "certified_divisor": 499989420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        41,
        76,
        10000000019
      ],
      "candidate_N": 9999971280,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6092728582,
          "y": 4088943274,
          "exact_order": 499998564
        }
      ],
      "certified_divisor": 499998564,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        41,
        76,
        100000000003
      ],
      "candidate_N": 100000050532,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 97297555987,
          "y": 81475898341,
          "exact_order": 25000012633
        }
      ],
      "certified_divisor": 100000050532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        5,
        41,
        76,
        1000000000039
      ],
      "candidate_N": 999999641028,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 536826115446,
          "y": 307935249826,
          "exact_order": 83333303419
        }
      ],
      "certified_divisor": 333333213676,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        10,
        38,
        10000019
      ],
      "candidate_N": 9995288,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3394444,
          "y": 1366399,
          "exact_order": 4997644
        }
      ],
      "certified_divisor": 4997644,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        10,
        38,
        100000007
      ],
      "candidate_N": 99985180,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 40897598,
          "y": 14033286,
          "exact_order": 4999259
        }
      ],
      "certified_divisor": 19997036,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        10,
        38,
        1000000007
      ],
      "candidate_N": 999970312,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 579015545,
          "y": 535249904,
          "exact_order": 45453196
        }
      ],
      "certified_divisor": 45453196,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        10,
        38,
        10000000019
      ],
      "candidate_N": 9999898008,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 9753100315,
          "y": 9879069511,
          "exact_order": 2499974502
        }
      ],
      "certified_divisor": 4999949004,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        10,
        38,
        100000000003
      ],
      "candidate_N": 99999811824,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 34190912323,
          "y": 10007525236,
          "exact_order": 24999952956
        }
      ],
      "certified_divisor": 24999952956,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        10,
        38,
        1000000000039
      ],
      "candidate_N": 999999645876,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 669301077081,
          "y": 189808867596,
          "exact_order": 249999911469
        }
      ],
      "certified_divisor": 999999645876,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        22,
        58,
        10000019
      ],
      "candidate_N": 9998028,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6973532,
          "y": 5325297,
          "exact_order": 4999014
        }
      ],
      "certified_divisor": 9998028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        22,
        58,
        100000007
      ],
      "candidate_N": 100010584,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 27516324,
          "y": 18553018,
          "exact_order": 50005292
        }
      ],
      "certified_divisor": 50005292,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        22,
        58,
        1000000007
      ],
      "candidate_N": 1000033024,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 575902639,
          "y": 476842693,
          "exact_order": 250008256
        }
      ],
      "certified_divisor": 250008256,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        22,
        58,
        10000000019
      ],
      "candidate_N": 9999843376,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3384551631,
          "y": 6144696894,
          "exact_order": 2499960844
        }
      ],
      "certified_divisor": 2499960844,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        22,
        58,
        100000000003
      ],
      "candidate_N": 99999955300,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 11334521896,
          "y": 27849768176,
          "exact_order": 24999988825
        }
      ],
      "certified_divisor": 99999955300,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        22,
        58,
        1000000000039
      ],
      "candidate_N": 999998370624,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 8618032088,
          "y": 55751124328,
          "exact_order": 499999185312
        }
      ],
      "certified_divisor": 499999185312,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        38,
        82,
        10000019
      ],
      "candidate_N": 9999648,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7573756,
          "y": 4346718,
          "exact_order": 833304
        }
      ],
      "certified_divisor": 833304,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        38,
        82,
        100000007
      ],
      "candidate_N": 100010552,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 50076443,
          "y": 8956570,
          "exact_order": 12501319
        }
      ],
      "certified_divisor": 50005276,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        38,
        82,
        1000000007
      ],
      "candidate_N": 999943064,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 272316318,
          "y": 675773347,
          "exact_order": 499971532
        }
      ],
      "certified_divisor": 499971532,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        38,
        82,
        10000000019
      ],
      "candidate_N": 9999984192,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7966984259,
          "y": 9229692432,
          "exact_order": 454544736
        }
      ],
      "certified_divisor": 454544736,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        38,
        82,
        100000000003
      ],
      "candidate_N": 99999683028,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 52976260808,
          "y": 98610374917,
          "exact_order": 49999841514
        }
      ],
      "certified_divisor": 99999683028,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        8,
        38,
        82,
        1000000000039
      ],
      "candidate_N": 999999264712,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 218743849886,
          "y": 863399217096,
          "exact_order": 499999632356
        }
      ],
      "certified_divisor": 499999632356,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        10,
        38,
        88,
        10000019
      ],
      "candidate_N": 9995096,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6231300,
          "y": 8692241,
          "exact_order": 2498774
        }
      ],
      "certified_divisor": 4997548,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        10,
        38,
        88,
        100000007
      ],
      "candidate_N": 99998328,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 28365913,
          "y": 85162812,
          "exact_order": 49999164
        }
      ],
      "certified_divisor": 49999164,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        10,
        38,
        88,
        1000000007
      ],
      "candidate_N": 1000002136,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 204019002,
          "y": 302854477,
          "exact_order": 500001068
        }
      ],
      "certified_divisor": 500001068,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        10,
        38,
        88,
        10000000019
      ],
      "candidate_N": 10000027656,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 4830596536,
          "y": 9728770295,
          "exact_order": 277778546
        }
      ],
      "certified_divisor": 555557092,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        10,
        38,
        88,
        100000000003
      ],
      "candidate_N": 99999805488,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 52136121321,
          "y": 19432886109,
          "exact_order": 12499975686
        }
      ],
      "certified_divisor": 24999951372,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        10,
        38,
        88,
        1000000000039
      ],
      "candidate_N": 999998375148,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 738896167832,
          "y": 124373209417,
          "exact_order": 499999187574
        }
      ],
      "certified_divisor": 999998375148,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        16,
        55,
        10000019
      ],
      "candidate_N": 10003296,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 7842675,
          "y": 8186578,
          "exact_order": 625206
        }
      ],
      "certified_divisor": 1250412,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        16,
        55,
        100000007
      ],
      "candidate_N": 100015600,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 81572756,
          "y": 58082782,
          "exact_order": 6250975
        }
      ],
      "certified_divisor": 25003900,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        16,
        55,
        1000000007
      ],
      "candidate_N": 999988064,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 948576082,
          "y": 532875341,
          "exact_order": 499994032
        }
      ],
      "certified_divisor": 499994032,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        16,
        55,
        10000000019
      ],
      "candidate_N": 10000040424,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 3680895416,
          "y": 5227808352,
          "exact_order": 833336702
        }
      ],
      "certified_divisor": 1666673404,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        16,
        55,
        100000000003
      ],
      "candidate_N": 99999460192,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6192320273,
          "y": 45697204685,
          "exact_order": 24999865048
        }
      ],
      "certified_divisor": 24999865048,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        16,
        55,
        1000000000039
      ],
      "candidate_N": 999998269840,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 728941083462,
          "y": 339522654074,
          "exact_order": 124999783730
        }
      ],
      "certified_divisor": 249999567460,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        31,
        80,
        10000019
      ],
      "candidate_N": 9997460,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2623776,
          "y": 8085372,
          "exact_order": 999746
        }
      ],
      "certified_divisor": 1999492,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        31,
        80,
        100000007
      ],
      "candidate_N": 99992252,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 52374638,
          "y": 92852273,
          "exact_order": 49996126
        }
      ],
      "certified_divisor": 99992252,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        31,
        80,
        1000000007
      ],
      "candidate_N": 1000024908,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 952590312,
          "y": 24408715,
          "exact_order": 500012454
        }
      ],
      "certified_divisor": 1000024908,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        31,
        80,
        10000000019
      ],
      "candidate_N": 10000128144,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 5774931008,
          "y": 4016926063,
          "exact_order": 5000064072
        }
      ],
      "certified_divisor": 5000064072,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        31,
        80,
        100000000003
      ],
      "candidate_N": 100000134104,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 59530897498,
          "y": 59831506874,
          "exact_order": 25000033526
        }
      ],
      "certified_divisor": 50000067052,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        11,
        31,
        80,
        1000000000039
      ],
      "candidate_N": 1000001050544,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 933202451098,
          "y": 120562930143,
          "exact_order": 125000131318
        }
      ],
      "certified_divisor": 250000262636,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        19,
        71,
        10000019
      ],
      "candidate_N": 9994312,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2036861,
          "y": 6025286,
          "exact_order": 4997156
        }
      ],
      "certified_divisor": 4997156,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        19,
        71,
        100000007
      ],
      "candidate_N": 99999784,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 86611828,
          "y": 18951787,
          "exact_order": 12499973
        }
      ],
      "certified_divisor": 49999892,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        19,
        71,
        1000000007
      ],
      "candidate_N": 1000011268,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 459671471,
          "y": 395346350,
          "exact_order": 500005634
        }
      ],
      "certified_divisor": 1000011268,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        19,
        71,
        10000000019
      ],
      "candidate_N": 10000107368,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 321020578,
          "y": 1194559432,
          "exact_order": 2500026842
        }
      ],
      "certified_divisor": 5000053684,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        19,
        71,
        100000000003
      ],
      "candidate_N": 99999742128,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 36469211429,
          "y": 29777432640,
          "exact_order": 4545442824
        }
      ],
      "certified_divisor": 4545442824,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        19,
        71,
        1000000000039
      ],
      "candidate_N": 1000001878096,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 410038694848,
          "y": 379939045956,
          "exact_order": 125000234762
        }
      ],
      "certified_divisor": 250000469524,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        29,
        89,
        10000019
      ],
      "candidate_N": 9995720,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2634551,
          "y": 6760028,
          "exact_order": 4997860
        }
      ],
      "certified_divisor": 4997860,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        29,
        89,
        100000007
      ],
      "candidate_N": 99999216,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 33026345,
          "y": 54434217,
          "exact_order": 24999804
        }
      ],
      "certified_divisor": 24999804,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        29,
        89,
        1000000007
      ],
      "candidate_N": 999964592,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 687836006,
          "y": 79729866,
          "exact_order": 124995574
        }
      ],
      "certified_divisor": 249991148,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        29,
        89,
        10000000019
      ],
      "candidate_N": 10000092888,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 2570495870,
          "y": 1986221044,
          "exact_order": 277780358
        }
      ],
      "certified_divisor": 555560716,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        29,
        89,
        100000000003
      ],
      "candidate_N": 100000408464,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 44340255481,
          "y": 71027970219,
          "exact_order": 1388894562
        }
      ],
      "certified_divisor": 2777789124,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        16,
        29,
        89,
        1000000000039
      ],
      "candidate_N": 1000000238472,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 727568997575,
          "y": 837345750335,
          "exact_order": 41666676603
        }
      ],
      "certified_divisor": 166666706412,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        19,
        20,
        79,
        10000019
      ],
      "candidate_N": 10001760,
      "hasse_integer_interval": [
        9993696,
        10006344
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6608775,
          "y": 2895835,
          "exact_order": 625110
        }
      ],
      "certified_divisor": 1250220,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        19,
        20,
        79,
        100000007
      ],
      "candidate_N": 99990720,
      "hasse_integer_interval": [
        99980008,
        100020008
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 41241054,
          "y": 61197667,
          "exact_order": 6249420
        }
      ],
      "certified_divisor": 6249420,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        19,
        20,
        79,
        1000000007
      ],
      "candidate_N": 1000014432,
      "hasse_integer_interval": [
        999936763,
        1000063253
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 469494075,
          "y": 805455252,
          "exact_order": 500007216
        }
      ],
      "certified_divisor": 500007216,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        19,
        20,
        79,
        10000000019
      ],
      "candidate_N": 9999868016,
      "hasse_integer_interval": [
        9999800020,
        10000200020
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 6651976192,
          "y": 5095274629,
          "exact_order": 4999934008
        }
      ],
      "certified_divisor": 4999934008,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        19,
        20,
        79,
        100000000003
      ],
      "candidate_N": 100000208064,
      "hasse_integer_interval": [
        99999367549,
        100000632459
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 39669281911,
          "y": 55568632217,
          "exact_order": 50000104032
        }
      ],
      "certified_divisor": 50000104032,
      "unique_multiple_in_interval": true
    },
    {
      "key": [
        20,
        19,
        20,
        79,
        1000000000039
      ],
      "candidate_N": 999999101452,
      "hasse_integer_interval": [
        999998000040,
        1000002000040
      ],
      "torsion_divisor": 4,
      "points": [
        {
          "x": 213817859928,
          "y": 965170460881,
          "exact_order": 249999775363
        }
      ],
      "certified_divisor": 999999101452,
      "unique_multiple_in_interval": true
    }
  ],
  "failures": [],
  "elapsed_seconds": 1.4803820000088308,
  "limits": "Not a fresh CAS point-counting run; certificates verify candidates. The finite certificates make no infinite-density or cryptographic-security claim."
}


==> anc/verification/pointcount_certificates.py <==
"""Certify archived large-prime point counts by exact point orders and Hasse.

Candidate-dependent verification, independent elliptic group arithmetic. The
candidate N is not assumed correct: every certificate exhibits exact point
orders whose lcm with 4 has exactly one multiple in the Hasse interval.
"""
from pathlib import Path
import csv, hashlib, json, math, time
import sympy as sp
ROOT=Path(__file__).resolve().parents[2]
OUT=Path(__file__).resolve().parent
rows=list(csv.DictReader((ROOT/'anc/all_rows.csv').open()))
start=time.perf_counter()
certificates=[]; failures=[]

def sqrt_mod(a,p):
    a%=p
    if a==0:return 0
    if pow(a,(p-1)//2,p)!=1:return None
    if p%4==3:return pow(a,(p+1)//4,p)
    q=p-1;s=0
    while q%2==0:q//=2;s+=1
    z=2
    while pow(z,(p-1)//2,p)!=p-1:z+=1
    c=pow(z,q,p);x=pow(a,(q+1)//2,p);t=pow(a,q,p);m=s
    while t!=1:
        i=1;u=t*t%p
        while u!=1:u=u*u%p;i+=1
        b=pow(c,1<<(m-i-1),p)
        x=x*b%p;t=t*b*b%p;c=b*b%p;m=i
    return x

for index,r in enumerate(rows):
    n,a,b,c,p,N=(int(r[k]) for k in ['n','a','b','c','p','N'])
    if p<=1000003:continue
    assert sp.isprime(p)
    A=n*(a*b+a*c+b*c)%p
    B=a*b*c*n*n*(a+b+c)%p
    C=(a*b*c)**2*n**3%p
    assert 16*(a*b*c)**2*n**6*(a-b)**2*(a-c)**2*(b-c)**2%p!=0
    def add(P,Q):
        if P is None:return Q
        if Q is None:return P
        x,y=P;xx,yy=Q
        if x==xx:
            if (y+yy)%p==0:return None
            slope=(3*x*x+2*A*x+B)*pow(2*y,-1,p)%p
        else:slope=(yy-y)*pow(xx-x,-1,p)%p
        rx=(slope*slope-A-x-xx)%p
        return (rx,(-y+slope*(x-rx))%p)
    def mul(d,P):
        Q=None
        while d:
            if d&1:Q=add(Q,P)
            P=add(P,P);d>>=1
        return Q
    fac={int(t.split('^')[0]):int(t.split('^')[1]) for t in r['factorization_N'].split(';')}
    assert all(sp.isprime(q) for q in fac) and math.prod(q**e for q,e in fac.items())==N
    interval=[p+1-math.isqrt(4*p),p+1+math.isqrt(4*p)]
    assert interval[0]<=N<=interval[1]
    modulus=4;witnesses=[];success=False
    seed=f'{n},{a},{b},{c},{p}'.encode()
    for attempt in range(20):
        x=int.from_bytes(hashlib.sha256(seed+str(attempt).encode()).digest(),'big')%p
        y=sqrt_mod((x*x*x+A*x*x+B*x+C)%p,p)
        if y is None:continue
        P=(x,y)
        if mul(N,P) is not None:
            failures.append({'key':[n,a,b,c,p],'error':'candidate N does not annihilate exhibited point','point':P})
            break
        d=N
        for q in fac:
            while d%q==0 and mul(d//q,P) is None:d//=q
        # A point has EXACT order d: d kills it and d/q does not for every prime q|d.
        assert mul(d,P) is None
        assert all(mul(d//q,P) is not None for q in fac if d%q==0)
        assert (y*y-x*x*x-A*x*x-B*x-C)%p==0
        witnesses.append({'x':x,'y':y,'exact_order':d})
        modulus=math.lcm(modulus,d)
        first=((interval[0]+modulus-1)//modulus)*modulus
        if first==N and first+modulus>interval[1]:success=True;break
    cert={'key':[n,a,b,c,p],'candidate_N':N,'hasse_integer_interval':interval,
          'torsion_divisor':4,'points':witnesses,'certified_divisor':modulus,
          'unique_multiple_in_interval':success}
    certificates.append(cert)
    if not success and not any(f['key']==cert['key'] for f in failures):
        failures.append({'key':cert['key'],'error':'insufficient point-order divisor; unverified'})
summary={'date':'2026-10-02','method':'exact affine group arithmetic, exact point-order witnesses, rational 2-torsion and unique Hasse-interval multiple',
         'scope':'984 archived rows at the six test primes greater than 1000003',
         'independence':'no Magma code or elliptic-curve library used; archived N and factorization supplied as candidates only',
         'certificates':certificates,'failures':failures,'elapsed_seconds':time.perf_counter()-start,
         'limits':'Not a fresh CAS point-counting run; certificates verify candidates. The finite certificates make no infinite-density or cryptographic-security claim.'}
(OUT/'pointcount_certificates.json').write_text(json.dumps(summary,indent=2)+'\n')
print(json.dumps({'rows':len(certificates),'certified':sum(c['unique_multiple_in_interval'] for c in certificates),'failures':failures,'seconds':summary['elapsed_seconds']}),flush=True)
raise SystemExit(bool(failures))


==> anc/verification/reproduce.py <==
"""Run the independent finite checks from the extracted submission root."""
from pathlib import Path
import subprocess, sys, json
here=Path(__file__).resolve().parent
for name in ['independent_computation.py', 'pointcount_certificates.py',
             'verify_pointcount_certificates.py', 'bitlength_interval_check.py']:
    result=subprocess.run([sys.executable,str(here/name)],capture_output=True,text=True)
    print(result.stdout, end='')
    if result.stderr: print(result.stderr, file=sys.stderr)
    if result.returncode: raise SystemExit(result.returncode)
print(json.dumps({'status':'passed_range','triples':164,'rows':1640,
                  'direct_counts':656,'certificate_counts':984,'h4_rows':45}))


==> anc/verification/requirements.txt <==
numpy==2.3.5
sympy==1.14.0
mpmath==1.3.0


==> anc/verification/verify_pointcount_certificates.py <==
from pathlib import Path
import json,csv,math,time
from functools import lru_cache
import sympy as sp
root=Path(__file__).resolve().parents[2]
cs=json.loads((root/'anc/verification/pointcount_certificates.json').read_text())['certificates']
rows=list(csv.DictReader((root/'anc/all_rows.csv').open()))
expected={tuple(int(r[k]) for k in ['n','a','b','c','p']):int(r['N']) for r in rows if int(r['p'])>1000003}
assert len(expected)==984 and set(expected)=={tuple(c['key']) for c in cs}
@lru_cache(None)
def factor(d):return tuple(int(q) for q in sp.factorint(d))
checks=0;start=time.perf_counter()
for cert in cs:
 n,a,b,c,p=cert['key'];N=cert['candidate_N'];assert N==expected[tuple(cert['key'])]
 assert sp.isprime(p)
 roots=[-b*c*n%p,-a*c*n%p,-a*b*n%p]
 assert len(set(roots))==3
 A=n*(a*b+a*c+b*c)%p;B=a*b*c*n*n*(a+b+c)%p;C=(a*b*c)**2*n**3%p
 third=pow(3,-1,p);alpha=(B-A*A*third)%p;beta=(C-A*B*third+2*A**3*pow(27,-1,p))%p
 O=(0,1,0)
 def dbl(P):
  X,Y,Z=P
  if Z==0 or Y==0:return O
  YY=Y*Y%p;S=4*X*YY%p;M=(3*X*X+alpha*pow(Z,4,p))%p
  U=(M*M-2*S)%p
  return (U,(M*(S-U)-8*YY*YY)%p,2*Y*Z%p)
 def plus(P,Q):
  X,Y,Z=P;XX,YY,ZZ=Q
  if Z==0:return Q
  if ZZ==0:return P
  U=X*ZZ*ZZ%p;V=XX*Z*Z%p;S=Y*ZZ**3%p;T=YY*Z**3%p
  H=(V-U)%p;R=(T-S)%p
  if H==0:return dbl(P) if R==0 else O
  HH=H*H%p;HHH=H*HH%p;W=(R*R-HHH-2*U*HH)%p
  return (W,(R*(U*HH-W)-S*HHH)%p,H*Z*ZZ%p)
 def scalar(k,P):
  Q=O
  for bit in bin(k)[2:]:
   Q=dbl(Q)
   if bit=='1':Q=plus(Q,P)
  return Q
 M=4
 for w in cert['points']:
  x,y,d=w['x'],w['y'],w['exact_order']
  assert d>0 and N%d==0 and 0<=x<p and 0<=y<p
  assert (y*y-(x-roots[0])*(x-roots[1])*(x-roots[2]))%p==0
  xshort=(x+A*third)%p
  assert (y*y-xshort**3-alpha*xshort-beta)%p==0
  P=(xshort,y,1)
  assert scalar(d,P)[2]==0
  for q in factor(d):assert scalar(d//q,P)[2]!=0
  M=math.lcm(M,d);checks+=1
 lo,hi=p+1-math.isqrt(4*p),p+1+math.isqrt(4*p)
 assert cert['hasse_integer_interval']==[lo,hi] and cert['certified_divisor']==M and cert['torsion_divisor']==4
 assert N%M==0 and lo<=N<=hi and hi//M-(lo-1)//M==1
 assert cert['unique_multiple_in_interval'] is True
print({'verified_certificates':len(cs),'independently_replayed_point_orders':checks,'method':'short-Weierstrass translation and Jacobian arithmetic, independently factored point orders','failures':0,'seconds':time.perf_counter()-start})

